The Sub-Leading Scattering Waveform from Amplitudes

We compute the next-to-leading order term in the scattering waveform of uncharged black holes in classical general relativity and of half-BPS black holes in $\mathcal{N}=8$ supergravity. We propose criteria, generalizing explicit calculations at next-to-leading order, for determining the terms in amplitudes that contribute to local observables. For general relativity, we construct the relevant classical integrand through generalized unitarity in two distinct ways, (1) in a heavy-particle effective theory and (2) in general relativity minimally-coupled to scalar fields. With a suitable prescription for the matter propagator in the former, we find agreement between the two methods, thus demonstrating the absence of interference of quantum and classically-singular contributions. The classical $\mathcal{N}=8$ integrand for massive scalar fields is constructed through dimensional reduction of the known five-point one-loop integrand. Our calculation exhibits novel features compared to conservative calculations and inclusive observables, such as the appearance of master integrals with intersecting matter lines and the appearance of a classical infrared divergence whose absence from classical observables requires a suitable definition of the retarded time.

==> anc/GR_Cut_Coeffs.m <==
aCutUV = ((-(dot[e[5], u[2]]*dot[k[5], u[1]]) + dot[e[5], u[1]]*
        dot[k[5], u[2]])^2*(dot[k[5], u[1]]^2 + \[Sigma]*dot[k[5], u[1]]*
       dot[k[5], u[2]] + dot[k[5], u[2]]^2)*m[1]^2*m[2]^2)/
    (dot[k[5], u[1]]^3*dot[k[5], u[2]]^3)
aCutRatGRred = -(((dot[e[5], u[1]]*dot[q[1], u[2]] - 
       dot[e[5], u[2]]*dot[q[2], u[1]])*m[1]^2*m[2]^2*
      (4*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]*m[1] - 8*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]]*m[1] - 
       8*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2*m[1] + 
       24*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2*m[1] - 
       8*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2*m[1] - 4*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^2*
        m[1] + 8*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^2*m[1] - 4*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^2*
        m[1] + 8*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^2*m[1] + 8*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^3*
        m[1] - 24*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^3*m[1] + 
       4*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^3*m[1] + 8*\[Sigma]^6*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^3*
        m[1] - 8*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*m[1] + 
       32*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*m[1] - 
       32*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*m[1] + 
       16*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*m[1] - 
       32*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*m[1] + 
       8*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*m[1] + 
       16*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*m[1] - 
       16*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*m[1] + 16*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*
        m[1] - 24*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*m[1] - 
       dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^3*m[1] + 5*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^3*m[1] - 8*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^3*m[1] + 4*\[Sigma]^6*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^3*m[1] + 2*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[1] - 
       10*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[1] + 
       16*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[1] - 
       8*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[1] + 4*\[Sigma]*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*
        m[1] - 20*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[1] + 
       32*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[1] - 
       16*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[1] + 16*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*
        m[1] - 48*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[1] + 
       44*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[1] - 
       8*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[1] - 
       12*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[1] + 
       32*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[1] - 
       24*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[1] - 
       16*\[Sigma]*dot[e[5], q[2]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^3*m[1] + 48*\[Sigma]^3*dot[e[5], q[2]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[1] - 
       32*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^3*m[1] - 8*dot[e[5], u[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[1] + 
       24*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^3*m[1] - 16*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[1] + 
       2*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^3*m[1] - 10*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3*
        m[1] + 16*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3*m[1] - 
       8*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^3*m[1] - 4*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3*
        m[1] + 20*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3*m[1] - 
       32*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^3*m[1] + 
       16*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^3*m[1] - 4*\[Sigma]*dot[e[5], q[2]]*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3*m[1] + 
       20*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^3*m[1] - 32*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3*m[1] + 
       16*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^3*m[1] - 4*dot[e[5], u[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^3*m[1] + 
       20*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^3*m[1] - 32*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3*m[1] + 
       16*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^3*m[1] + 8*\[Sigma]*dot[e[5], u[2]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^3*m[1] - 
       24*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^3*m[1] + 16*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3*m[1] - 
       dot[e[5], u[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^5*dot[q[2], u[1]]^3*
        m[1] + 5*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^3*m[1] - 
       8*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^3*m[1] + 4*\[Sigma]^6*dot[e[5], u[1]]*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^5*dot[q[2], u[1]]^3*m[1] + 
       2*\[Sigma]*dot[e[5], u[2]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^3*m[1] - 10*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^5*dot[q[2], u[1]]^3*m[1] + 
       16*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^3*m[1] - 8*\[Sigma]^7*dot[e[5], u[2]]*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^5*dot[q[2], u[1]]^3*m[1] + 
       8*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^4*m[1] - 8*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], u[1]]^4*m[1] - 
       4*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^4*m[1] + 8*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^4*
        m[1] + 16*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^4*m[1] - 
       16*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^4*m[1] - 8*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^4*
        m[1] + 16*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^4*m[1] - 
       12*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^4*m[1] + 8*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^4*
        m[1] - 16*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^4*m[1] - 
       16*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^4*m[1] + 32*\[Sigma]^6*
        dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^4*m[1] - 16*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^4*
        m[1] + 32*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^4*m[1] + 
       2*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] - 
       10*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] + 
       16*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] - 
       8*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] - 
       4*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] + 
       20*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] - 
       32*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] + 
       16*\[Sigma]^8*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] - 
       8*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] + 
       40*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] - 
       64*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] + 
       32*\[Sigma]^8*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] - 
       12*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] + 
       36*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] - 
       48*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] + 
       16*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] + 4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^4*m[1] - 12*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^4*m[1] + 16*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^4*m[1] - 8*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] + 
       24*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] - 
       48*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] + 
       32*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] - 
       16*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] + 
       32*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] - 16*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*
        m[1] + 48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] - 
       32*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] + 
       48*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^4*m[1] - 64*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] + 
       24*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^4*m[1] - 32*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[1] - 
       4*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[1] + 
       20*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[1] - 
       32*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[1] + 
       16*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[1] - dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^4*m[1] + 13*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^4*m[1] - 48*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^4*m[1] + 68*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^4*m[1] - 32*\[Sigma]^8*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^4*m[1] - 4*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[1] + 
       28*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[1] - 
       72*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[1] + 
       80*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[1] - 
       32*\[Sigma]^8*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[1] - 
       16*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[1] + 
       44*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[1] - 
       32*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[1] - 8*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*
        m[1] + 32*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[1] - 
       52*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[1] + 
       24*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[1] + 8*dot[e[5], q[2]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[1] - 
       8*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^4*m[1] - 64*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[1] + 
       64*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^4*m[1] + 16*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[1] - 
       80*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^4*m[1] + 64*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[1] + 
       8*dot[e[5], u[2]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^4*m[1] - 48*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[1] + 
       48*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^4*m[1] + 2*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^2*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4*m[1] - 
       10*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^4*m[1] + 
       16*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^4*m[1] - 
       8*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^4*m[1] + 2*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^2*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4*
        m[1] - 14*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^2*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4*m[1] + 
       36*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^4*m[1] - 
       40*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^4*m[1] + 
       16*\[Sigma]^8*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^4*m[1] + 4*dot[e[5], q[2]]*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4*m[1] - 
       20*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^4*m[1] + 32*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4*m[1] - 
       16*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^4*m[1] - 8*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4*m[1] + 
       8*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^4*m[1] - 16*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4*m[1] + 
       64*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^4*m[1] - 48*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4*m[1] - 
       dot[e[5], u[2]]*dot[q[1], u[2]]^2*dot[q[2], q[2]]^5*dot[q[2], u[1]]^4*
        m[1] + 5*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^4*m[1] - 
       8*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], u[2]]^2*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^4*m[1] + 4*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], u[2]]^2*dot[q[2], q[2]]^5*dot[q[2], u[1]]^4*m[1] - 
       16*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^5*m[1] + 16*\[Sigma]^6*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], u[1]]^5*m[1] + 
       8*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^5*m[1] - 8*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], u[1]]^5*m[1] + 
       32*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^5*m[1] - 32*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], u[1]]^5*m[1] + 
       24*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^5*m[1] - 32*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], u[1]]^5*m[1] - 
       dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]*dot[q[2], q[2]]*
        dot[q[2], u[1]]^5*m[1] + 5*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^5*
        m[1] - 8*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[1] + 4*\[Sigma]^6*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^5*
        m[1] + 2*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[1] - 10*\[Sigma]^3*
        dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]*dot[q[2], q[2]]*
        dot[q[2], u[1]]^5*m[1] + 16*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^5*
        m[1] - 8*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[1] + 4*\[Sigma]*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^5*
        m[1] - 20*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[1] + 
       32*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[1] - 16*\[Sigma]^7*
        dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
        dot[q[2], u[1]]^5*m[1] + 12*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[1] - 
       52*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[1] + 84*\[Sigma]^4*
        dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
        dot[q[2], u[1]]^5*m[1] - 40*\[Sigma]^6*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^5*
        m[1] + 8*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[1] - 28*\[Sigma]^3*
        dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
        dot[q[2], u[1]]^5*m[1] + 16*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^5*
        m[1] + 8*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[1] - 8*\[Sigma]^3*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^5*
        m[1] + 32*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[1] - 
       32*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[1] + 8*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^5*
        m[1] + 8*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[1] + 
       16*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[1] - 64*\[Sigma]^6*
        dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^5*m[1] - 32*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[1] + 
       64*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[1] - 16*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]]^5*
        m[1] + 32*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[1] + 
       2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5*m[1] - 10*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*
        m[1] + 16*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[1] - 
       8*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[1] - 2*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*
        m[1] + 10*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[1] - 
       16*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[1] + 
       8*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[1] + 4*\[Sigma]*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5*m[1] - 20*\[Sigma]^3*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5*m[1] + 32*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5*m[1] - 16*\[Sigma]^7*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5*m[1] - 8*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[1] + 
       64*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[1] - 160*\[Sigma]^4*
        dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5*m[1] + 112*\[Sigma]^6*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5*m[1] + 12*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5*m[1] - 52*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5*m[1] + 96*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5*m[1] - 48*\[Sigma]^7*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5*m[1] + 8*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[1] - 
       40*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[1] + 128*\[Sigma]^5*
        dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5*m[1] - 96*\[Sigma]^7*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*
        m[1] + 8*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[1] - 
       16*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[1] + 
       96*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[1] - 
       96*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[1] + 
       32*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[1] - 
       16*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[1] - 
       32*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[1] - 
       32*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5*m[1] + 64*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[1] - 
       48*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5*m[1] + 64*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[1] - 
       24*\[Sigma]*dot[e[5], u[2]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5*m[1] + 32*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[1] - 
       dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^5*m[1] + 5*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*
        m[1] - 8*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*m[1] + 
       4*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*m[1] - 2*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*
        m[1] + 10*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*m[1] - 
       16*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*m[1] + 
       8*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*m[1] - 8*\[Sigma]*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*
        m[1] + 40*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*m[1] - 
       64*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*m[1] + 
       32*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*m[1] + 12*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*
        m[1] - 32*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*m[1] + 
       28*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*m[1] - 
       8*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*m[1] + 4*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*
        m[1] + 16*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*m[1] - 
       96*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*m[1] + 
       80*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*m[1] - 
       16*\[Sigma]*dot[e[5], q[2]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^5*m[1] + 80*\[Sigma]^3*dot[e[5], q[2]]*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*m[1] - 
       64*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^5*m[1] - 8*dot[e[5], u[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*m[1] + 
       24*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^5*m[1] - 16*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*m[1] - 
       16*\[Sigma]*dot[e[5], u[2]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^5*m[1] + 96*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*m[1] - 
       96*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^5*m[1] + 2*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]*dot[q[2], q[2]]^4*dot[q[2], u[1]]^5*m[1] - 
       10*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^5*m[1] + 
       16*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^5*m[1] - 
       8*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^5*m[1] + 8*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*dot[q[2], u[1]]^5*m[1] - 
       32*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^5*m[1] + 24*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*dot[q[2], u[1]]^5*m[1] - 
       32*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^6*m[1] + 32*\[Sigma]^6*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], u[1]]^6*m[1] - 
       48*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^6*m[1] + 64*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], u[1]]^6*m[1] + 
       48*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^6*m[1] - 64*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], u[1]]^6*m[1] + 
       24*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], u[1]]^6*m[1] - 32*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], u[1]]^6*m[1] - 
       dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^6*
        m[1] + 5*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^6*m[1] - 8*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[1] + 
       4*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^6*m[1] - 4*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[1] + 
       20*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]*
        dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[1] - 32*\[Sigma]^4*
        dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]*dot[q[2], q[2]]*
        dot[q[2], u[1]]^6*m[1] + 16*\[Sigma]^6*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^6*
        m[1] - 4*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[1] + 24*\[Sigma]^3*
        dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
        dot[q[2], u[1]]^6*m[1] - 24*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^6*
        m[1] - 12*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[1] + 44*\[Sigma]^2*
        dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
        dot[q[2], u[1]]^6*m[1] - 60*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^6*
        m[1] + 24*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[1] - 
       16*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[1] + 16*\[Sigma]^4*
        dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
        dot[q[2], u[1]]^6*m[1] - 32*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^6*
        m[1] + 16*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[1] + 
       32*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[1] - 40*\[Sigma]^2*
        dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^6*m[1] + 16*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^6*
        m[1] + 32*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[1] + 
       16*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^6*m[1] - 16*\[Sigma]^2*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^6*
        m[1] - 64*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[1] + 
       32*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[1] - 64*\[Sigma]^5*
        dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]*
        dot[q[2], u[1]]^6*m[1] + 16*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[1] - 
       32*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[1] + 2*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[1] - 
       10*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^6*m[1] + 16*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[1] - 
       8*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^6*m[1] + 4*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[1] - 
       20*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[1] + 
       32*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[1] - 
       16*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[1] - 
       24*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[1] + 
       64*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[1] - 
       40*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[1] + 8*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^6*m[1] - 48*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^6*m[1] + 96*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^6*m[1] - 64*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^6*m[1] + 16*\[Sigma]^2*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*
        m[1] - 112*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[1] + 
       96*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[1] + 
       16*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[1] - 
       48*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[1] + 
       32*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[1] - 16*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*
        m[1] + 48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[1] - 
       128*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[1] + 128*\[Sigma]^6*
        dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^6*m[1] + 48*\[Sigma]^2*dot[e[5], q[2]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[1] - 
       64*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^6*m[1] + 24*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[1] - 
       32*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^6*m[1] + 48*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[1] - 
       64*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^6*m[1] - dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^6*m[1] + 
       5*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^6*m[1] - 8*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6*m[1] + 
       4*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^6*m[1] - 12*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6*m[1] + 
       24*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^6*m[1] + 
       28*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^6*m[1] - 
       40*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^6*m[1] + 8*dot[e[5], u[2]]*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6*m[1] - 
       48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^6*m[1] + 48*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6*m[1] + 
       24*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^7*m[1] - 32*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], u[1]]^7*m[1] + 
       32*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^7*m[1] - 32*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], u[1]]^7*m[1] - 
       32*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^7*m[1] + 64*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], u[1]]^7*m[1] - 
       48*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^7*m[1] + 64*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], u[1]]^7*m[1] - 
       24*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^7*m[1] + 32*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], u[1]]^7*m[1] + 
       8*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]*dot[q[2], q[2]]*
        dot[q[2], u[1]]^7*m[1] - 24*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^7*
        m[1] + 16*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^7*m[1] + 
       4*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]*
        dot[q[2], q[2]]*dot[q[2], u[1]]^7*m[1] - 8*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^7*
        m[1] + 8*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]*
        dot[q[2], q[2]]*dot[q[2], u[1]]^7*m[1] + 32*\[Sigma]^3*
        dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
        dot[q[2], u[1]]^7*m[1] - 32*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^7*
        m[1] + 8*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]*dot[q[2], u[1]]^7*m[1] - 24*\[Sigma]^2*
        dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
        dot[q[2], u[1]]^7*m[1] + 16*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^7*
        m[1] + 16*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^7*m[1] - 
       32*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]*dot[q[2], u[1]]^7*m[1] - 32*\[Sigma]*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^7*
        m[1] + 64*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^7*m[1] - 
       16*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^7*m[1] + 32*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^7*
        m[1] - 32*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^7*m[1] + 64*\[Sigma]^5*
        dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^7*m[1] + 24*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]*dot[q[2], q[2]]^2*dot[q[2], u[1]]^7*
        m[1] - 80*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]*dot[q[2], q[2]]^2*dot[q[2], u[1]]^7*m[1] + 
       56*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^7*m[1] + 
       48*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^7*m[1] - 
       64*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^7*m[1] - 
       24*\[Sigma]*dot[e[5], u[2]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^7*m[1] + 32*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]^7*m[1] + 
       48*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^8*m[1] - 64*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], u[1]]^8*m[1] + 
       24*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^8*m[1] - 32*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], u[1]]^8*m[1] + 
       48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^8*m[1] - 64*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], u[1]]^8*m[1] - 
       8*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^8*
        m[1] + 24*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[2], q[2]]*dot[q[2], u[1]]^8*m[1] - 16*\[Sigma]^4*
        dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^8*
        m[1] - 8*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]*dot[q[2], u[1]]^8*m[1] + 16*\[Sigma]^4*
        dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
        dot[q[2], u[1]]^8*m[1] + 16*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^8*m[1] - 
       32*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^8*m[1] - 24*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], u[1]]^9*m[1] + 
       32*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^9*m[1] + dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*m[2] - 
       5*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*m[2] + 8*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*m[2] - 
       4*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*m[2] - 2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*m[2] + 
       10*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^3*m[2] - 16*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*m[2] + 
       8*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^3*m[2] + 8*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*m[2] - 
       24*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^3*m[2] + 16*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*m[2] + 
       dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^4*
        m[2] - 5*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^4*m[2] + 8*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^4*m[2] - 
       4*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^4*m[2] - 2*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]*m[2] + 
       10*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]*m[2] - 16*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]*
        m[2] + 8*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]*m[2] + 
       2*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]*m[2] - 10*\[Sigma]^3*
        dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]*m[2] + 16*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]*
        m[2] - 8*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]*m[2] + 
       dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]*m[2] - 5*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]*m[2] + 
       8*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]*m[2] - 4*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]*
        m[2] + 4*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]*m[2] - 20*\[Sigma]^2*
        dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]*m[2] + 32*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]*
        m[2] - 16*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]*m[2] - 
       24*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]*m[2] + 80*\[Sigma]^3*
        dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]*m[2] - 56*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]*
        m[2] + 2*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]*m[2] - 10*\[Sigma]^3*
        dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]*m[2] + 16*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]*
        m[2] - 8*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]*m[2] - 
       2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]*m[2] + 10*\[Sigma]^2*
        dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]*m[2] - 16*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]*
        m[2] + 8*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]*m[2] - 
       4*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]*m[2] + 20*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]*m[2] - 
       32*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]*m[2] + 16*\[Sigma]^6*
        dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]*m[2] - 4*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]]*m[2] + 
       8*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]*m[2] - 8*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]]*
        m[2] - 8*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]*m[2] + 24*\[Sigma]^2*
        dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]*m[2] - 16*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]]*m[2] - 
       2*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]*m[2] + 10*\[Sigma]^3*
        dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]*m[2] - 16*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*dot[q[2], u[1]]*m[2] + 
       8*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]*m[2] + dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*dot[q[2], u[1]]*
        m[2] - 5*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]*m[2] + 8*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*dot[q[2], u[1]]*
        m[2] - 4*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]*m[2] + dot[e[5], u[1]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^4*dot[q[2], u[1]]^2*m[2] - 
       5*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^2*m[2] + 8*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^4*dot[q[2], u[1]]^2*m[2] - 
       4*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^2*m[2] - 2*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^2*m[2] + 
       14*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^2*m[2] - 36*\[Sigma]^4*
        dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^2*m[2] + 40*\[Sigma]^6*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^2*
        m[2] - 16*\[Sigma]^8*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^2*m[2] - 
       2*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^2*m[2] + 10*\[Sigma]^3*
        dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^2*m[2] - 16*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^2*
        m[2] + 8*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^2*m[2] - 
       8*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^2*m[2] + 40*\[Sigma]^3*
        dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^2*m[2] - 64*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^2*
        m[2] + 32*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^2*m[2] + 
       12*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], q[2]]*
        dot[q[2], u[1]]^2*m[2] - 24*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^2*
        m[2] - 28*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^2*m[2] + 
       40*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]*dot[q[2], u[1]]^2*m[2] + dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^2*m[2] - 13*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^2*m[2] + 48*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^2*m[2] - 68*\[Sigma]^6*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^2*m[2] + 32*\[Sigma]^8*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^2*m[2] + 4*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*dot[q[2], u[1]]^2*m[2] - 
       20*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2*m[2] + 
       32*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2*m[2] - 
       16*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2*m[2] + 4*\[Sigma]*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^2*m[2] - 20*\[Sigma]^3*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^2*m[2] + 32*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^2*m[2] - 16*\[Sigma]^7*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^2*m[2] - 8*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^2*m[2] + 
       48*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2*m[2] - 
       96*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2*m[2] + 
       64*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2*m[2] + 
       24*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2*m[2] - 
       64*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2*m[2] + 
       40*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2*m[2] + 
       32*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2*m[2] - 
       32*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2*m[2] + 8*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*dot[q[2], u[1]]^2*
        m[2] - 16*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*dot[q[2], u[1]]^2*m[2] + 
       4*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^2*m[2] - 
       20*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^2*m[2] + 
       32*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^2*m[2] - 
       16*\[Sigma]^8*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^2*m[2] - 2*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^2*m[2] + 10*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^2*m[2] - 16*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^2*m[2] + 8*\[Sigma]^7*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^2*m[2] + 4*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^2*m[2] - 
       20*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^2*m[2] + 
       32*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^2*m[2] - 
       16*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^2*m[2] + 12*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^2*
        m[2] - 44*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^2*m[2] + 
       60*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^2*m[2] - 
       24*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^2*m[2] + 4*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^2*
        m[2] - 24*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^2*m[2] + 
       24*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^2*m[2] - 2*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^3*dot[q[2], u[1]]^3*m[2] + 
       10*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^3*m[2] - 16*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^3*dot[q[2], u[1]]^3*m[2] + 
       8*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^3*m[2] + dot[e[5], u[2]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^3*dot[q[2], u[1]]^3*m[2] - 
       5*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^3*m[2] + 8*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^3*dot[q[2], u[1]]^3*m[2] - 
       4*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^3*m[2] + 4*dot[e[5], q[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^4*dot[q[2], u[1]]^3*m[2] - 
       20*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^3*m[2] + 32*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], u[1]]^3*m[2] - 
       16*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^3*m[2] - 8*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^5*dot[q[2], u[1]]^3*m[2] + 
       32*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^3*m[2] - 24*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*dot[q[2], u[1]]^3*m[2] + 
       4*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]*dot[q[2], u[1]]^3*m[2] - 20*\[Sigma]^3*
        dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
        dot[q[2], u[1]]^3*m[2] + 32*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^3*
        m[2] - 16*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^3*m[2] - 
       2*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
        dot[q[2], u[1]]^3*m[2] + 10*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^3*
        m[2] - 16*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^3*m[2] + 
       8*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]*dot[q[2], u[1]]^3*m[2] - 4*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^3*
        m[2] + 28*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^3*m[2] - 
       72*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^3*m[2] + 80*\[Sigma]^6*
        dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^3*m[2] - 32*\[Sigma]^8*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^3*
        m[2] - 4*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^3*m[2] - 16*\[Sigma]^3*
        dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^3*m[2] + 96*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^3*
        m[2] - 80*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^3*m[2] - 
       12*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^3*m[2] + 32*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^3*
        m[2] - 28*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^3*m[2] + 
       8*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^3*m[2] + 16*\[Sigma]^2*
        dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]*
        dot[q[2], u[1]]^3*m[2] - 112*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^3*
        m[2] + 96*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^3*m[2] - 
       48*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]*dot[q[2], u[1]]^3*m[2] + 64*\[Sigma]^5*
        dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*dot[q[2], q[2]]*
        dot[q[2], u[1]]^3*m[2] - 2*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*m[2] + 
       10*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*m[2] - 
       16*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*m[2] + 
       8*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*m[2] + dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3*m[2] - 5*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3*m[2] + 8*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3*m[2] - 4*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3*m[2] - 8*\[Sigma]^2*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3*m[2] + 40*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3*m[2] - 64*\[Sigma]^6*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3*m[2] + 32*\[Sigma]^8*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3*m[2] - 12*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3*m[2] + 52*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3*m[2] - 96*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3*m[2] + 48*\[Sigma]^7*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3*m[2] + 8*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*m[2] - 
       64*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*m[2] + 160*\[Sigma]^4*
        dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3*m[2] - 112*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3*m[2] - 16*\[Sigma]^2*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*
        m[2] + 16*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*m[2] - 
       16*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*m[2] + 
       32*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*m[2] - 8*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*
        m[2] + 24*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*m[2] - 
       16*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*m[2] + 
       48*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3*m[2] - 64*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*m[2] + 
       24*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3*m[2] - 32*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3*m[2] - 
       8*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[2] + 
       28*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[2] - 
       16*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[2] - 12*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*
        m[2] + 52*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[2] - 
       84*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[2] + 
       40*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[2] - 
       32*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^3*m[2] + 32*\[Sigma]^6*dot[e[5], q[2]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[2] - 
       32*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^3*m[2] + 32*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[2] - 
       24*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^3*m[2] + 32*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3*m[2] - 
       8*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^3*m[2] + 8*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3*m[2] + 
       16*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^3*m[2] - 16*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3*m[2] - 
       4*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^4*m[2] + 20*\[Sigma]^3*dot[e[5], q[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], u[1]]^4*m[2] - 
       32*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^4*m[2] + 16*\[Sigma]^7*dot[e[5], q[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], u[1]]^4*m[2] + 
       16*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^4*m[2] - 64*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], u[1]]^4*m[2] + 
       48*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^4*m[2] + 8*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], u[1]]^4*m[2] - 
       8*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^4*m[2] - 16*\[Sigma]*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], u[1]]^4*m[2] + 
       80*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^4*m[2] - 64*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], u[1]]^4*m[2] - 
       8*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
        dot[q[2], u[1]]^4*m[2] + 48*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], u[1]]^4*m[2] - 
       48*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
        dot[q[2], u[1]]^4*m[2] + 4*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^4*m[2] - 
       20*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]*dot[q[2], u[1]]^4*m[2] + 32*\[Sigma]^5*
        dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
        dot[q[2], u[1]]^4*m[2] - 16*\[Sigma]^7*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^4*
        m[2] + 8*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^4*m[2] - 32*\[Sigma]^2*
        dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^4*m[2] + 52*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^4*
        m[2] - 24*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^4*m[2] + 
       16*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^4*m[2] - 44*\[Sigma]^3*
        dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^4*m[2] + 32*\[Sigma]^7*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^4*
        m[2] + 8*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^4*m[2] - 40*\[Sigma]^3*
        dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^4*m[2] + 128*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^4*
        m[2] - 96*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^4*m[2] + 
       16*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]*
        dot[q[2], u[1]]^4*m[2] - 48*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^4*
        m[2] + 128*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^4*m[2] - 
       128*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]*dot[q[2], u[1]]^4*m[2] - 16*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^4*
        m[2] + 48*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^4*m[2] - 
       32*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]*dot[q[2], u[1]]^4*m[2] - 32*\[Sigma]*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]]^4*
        m[2] + 64*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]]^4*m[2] - 
       16*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]*
        dot[q[2], u[1]]^4*m[2] + 32*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]*dot[q[2], u[1]]^4*
        m[2] - 4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[2] + 
       12*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[2] - 
       16*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[2] + 
       12*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[2] - 
       36*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[2] + 
       48*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[2] - 
       16*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[2] + 8*\[Sigma]*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*
        m[2] - 8*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[2] + 
       32*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[2] - 
       32*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[2] + 
       40*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[2] - 
       16*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[2] - 
       32*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[2] + 
       32*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[2] - 
       16*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[2] - 
       32*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[2] - 
       32*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^4*m[2] + 64*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[2] - 
       48*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^4*m[2] + 64*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[2] - 
       24*\[Sigma]*dot[e[5], u[2]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^4*m[2] + 32*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4*m[2] + 
       8*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^4*m[2] - 16*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*
        m[2] + 12*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[2] - 
       8*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[2] + 4*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*
        m[2] - 8*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[2] - 
       16*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[2] + 
       16*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[2] + 
       32*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^4*m[2] - 32*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[2] + 
       48*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^4*m[2] - 64*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4*m[2] - 
       8*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^4*m[2] + 8*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4*m[2] - 
       8*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^5*m[2] + 24*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], u[1]]^5*m[2] - 
       16*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^5*m[2] + 4*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^3*dot[q[2], u[1]]^5*m[2] - 
       20*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^5*m[2] + 32*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], u[1]]^5*m[2] - 
       16*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^5*m[2] + 8*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^4*dot[q[2], u[1]]^5*m[2] - 
       8*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^5*m[2] - 64*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], u[1]]^5*m[2] + 
       64*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^5*m[2] + 16*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], u[1]]^5*m[2] - 
       96*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^5*m[2] + 96*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], u[1]]^5*m[2] + 
       8*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^5*m[2] - 24*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], u[1]]^5*m[2] + 
       16*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^5*m[2] + 48*\[Sigma]^2*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], u[1]]^5*m[2] - 
       64*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], u[1]]^5*m[2] + 24*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*dot[q[2], u[1]]^5*m[2] - 
       32*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*
        dot[q[2], u[1]]^5*m[2] + 12*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^5*
        m[2] - 32*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[2] + 
       24*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[2] - 16*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^5*
        m[2] + 48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[2] - 
       44*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[2] + 8*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^5*
        m[2] - 8*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[2] + 24*\[Sigma]^2*
        dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^5*m[2] - 48*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^5*
        m[2] + 32*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[2] - 
       32*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[2] + 16*\[Sigma]^3*
        dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^5*m[2] + 32*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^5*
        m[2] - 8*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[2] + 16*\[Sigma]^2*
        dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^5*m[2] - 96*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^5*
        m[2] + 96*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[2] + 
       16*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]*
        dot[q[2], u[1]]^5*m[2] - 16*\[Sigma]^2*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^5*
        m[2] - 64*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[2] + 
       32*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[2] - 64*\[Sigma]^5*
        dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]*
        dot[q[2], u[1]]^5*m[2] + 16*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[2] - 
       32*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5*m[2] - 16*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5*m[2] + 32*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5*m[2] - 8*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5*m[2] + 8*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[2] - 
       32*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[2] + 
       32*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[2] - 
       16*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[2] - 
       16*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[2] + 
       32*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[2] - 8*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*
        m[2] - 8*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[2] - 
       16*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[2] + 
       64*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[2] + 
       48*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5*m[2] - 64*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[2] + 
       24*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5*m[2] - 32*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[2] + 
       48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5*m[2] - 64*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5*m[2] - 
       8*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^5*m[2] + 24*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*
        m[2] - 4*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*m[2] - 
       8*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*m[2] - 
       24*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^5*m[2] + 32*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5*m[2] - 
       16*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^6*m[2] + 48*\[Sigma]^3*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], u[1]]^6*m[2] - 
       32*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^6*m[2] - 8*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^4*dot[q[2], u[1]]^6*m[2] + 
       48*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^6*m[2] - 48*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], u[1]]^6*m[2] - 
       16*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^6*m[2] + 80*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], u[1]]^6*m[2] - 
       64*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^6*m[2] - 32*\[Sigma]^3*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], u[1]]^6*m[2] + 
       64*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^6*m[2] - 48*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], u[1]]^6*m[2] + 
       64*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], u[1]]^6*m[2] - 24*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], u[1]]^6*m[2] + 
       32*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], u[1]]^6*m[2] + 4*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[2] - 
       8*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[2] + 4*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^6*
        m[2] - 8*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[2] + 
       16*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[2] - 16*\[Sigma]^3*
        dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
        dot[q[2], u[1]]^6*m[2] + 16*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[2] - 
       48*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[2] + 32*\[Sigma]^4*
        dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^6*m[2] + 16*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^6*
        m[2] - 32*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[2] - 
       32*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[2] + 64*\[Sigma]^5*
        dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^6*m[2] - 16*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[2] + 
       32*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[2] - 32*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^6*
        m[2] + 64*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^6*m[2] + 
       8*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[2] - 
       24*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[2] + 
       8*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[2] + 
       16*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[2] - 
       32*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[2] - 
       24*\[Sigma]*dot[e[5], u[2]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^6*m[2] + 32*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6*m[2] + 
       8*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^7*m[2] - 24*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], u[1]]^7*m[2] + 
       16*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^7*m[2] + 48*\[Sigma]^2*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], u[1]]^7*m[2] - 
       64*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^7*m[2] + 24*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], u[1]]^7*m[2] - 
       32*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^7*m[2] + 48*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], u[1]]^7*m[2] - 
       64*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^7*m[2] - 4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^7*m[2] + 
       8*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]*
        dot[q[2], q[2]]*dot[q[2], u[1]]^7*m[2] - 16*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^7*
        m[2] + 24*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^7*m[2] + 
       16*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^7*m[2] - 32*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^7*
        m[2] - 24*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^4*dot[q[2], u[1]]^8*m[2] + 
       32*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^8*m[2]))/(dot[q[1], q[1]]*dot[q[1], u[2]]^3*
      dot[q[2], q[2]]*dot[q[2], u[1]]^3))
aCutLog1GRred = -(((dot[e[5], u[1]]*dot[q[1], u[2]] - 
       dot[e[5], u[2]]*dot[q[2], u[1]])*(2*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^11*dot[q[2], q[2]]^5 - 8*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^11*dot[q[2], q[2]]^5 + 
       8*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^11*
        dot[q[2], q[2]]^5 - 5*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^10*dot[q[2], q[2]]^4*dot[q[2], u[1]] + 
       24*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^10*
        dot[q[2], q[2]]^4*dot[q[2], u[1]] - 28*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^10*dot[q[2], q[2]]^4*
        dot[q[2], u[1]] - 9*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^10*dot[q[2], q[2]]^5*dot[q[2], u[1]] + 
       32*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^10*
        dot[q[2], q[2]]^5*dot[q[2], u[1]] - 28*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^10*dot[q[2], q[2]]^5*
        dot[q[2], u[1]] - 2*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^10*dot[q[2], q[2]]^5*dot[q[2], u[1]] + 
       8*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^10*
        dot[q[2], q[2]]^5*dot[q[2], u[1]] - 8*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^10*dot[q[2], q[2]]^5*
        dot[q[2], u[1]] + 4*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 - 
       20*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^9*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 + 16*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^9*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^2 + 16*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 + 
       24*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^9*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^2 - 96*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^9*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^2 + 96*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^4*dot[q[2], u[1]]^2 + 
       11*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^9*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^2 - 40*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^9*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^2 + 36*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^4*dot[q[2], u[1]]^2 + 
       12*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^10*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^2 - 32*\[Sigma]^3*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^10*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^2 + 16*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^10*dot[q[2], q[2]]^4*dot[q[2], u[1]]^2 - 
       24*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^11*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^2 + 16*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^11*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^2 + 6*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^5*dot[q[2], u[1]]^2 - 
       12*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^9*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^2 - 8*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^2 + 16*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^5*dot[q[2], u[1]]^2 + 
       3*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^9*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^2 - 16*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^2 + 20*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^5*dot[q[2], u[1]]^2 + 
       6*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 - 4*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3 - 16*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 - 
       26*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 + 100*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^3 - 72*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 - 
       48*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 - 12*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^3 + 36*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 - 
       16*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 - 16*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^3 - 16*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 + 
       32*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^9*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 + 48*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^10*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^3 - 16*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^10*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 - 
       9*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 + 16*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^8*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^3 + 28*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 - 
       48*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 + 12*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^8*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^3 - 78*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 + 
       176*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 - 136*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^8*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^3 + 8*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 - 
       76*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^9*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 + 160*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^3 - 80*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 - 
       32*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^10*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 + 112*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^10*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^3 - 64*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^10*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 + 
       48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^10*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 - 32*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^10*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^3 + 48*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], u[2]]^11*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 - 32*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], u[2]]^11*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 + 
       24*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^12*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^3 - 16*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], u[2]]^12*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 - 18*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^3 + 48*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^5*dot[q[2], u[1]]^3 - 
       24*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^3 - 10*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^3 + 56*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^5*dot[q[2], u[1]]^3 - 
       88*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^3 + 32*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^3 + 12*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], u[2]]^9*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^3 - 32*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^5*dot[q[2], u[1]]^3 + 
       16*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^3 + 12*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^10*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^3 - 32*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], u[2]]^10*dot[q[2], q[2]]^5*dot[q[2], u[1]]^3 + 
       16*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], u[2]]^10*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^3 - 24*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^10*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^3 + 16*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], u[2]]^10*dot[q[2], q[2]]^5*dot[q[2], u[1]]^3 + 
       3*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^6*
        dot[q[2], u[1]]^3 - 8*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^6*dot[q[2], u[1]]^3 + 4*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^6*dot[q[2], u[1]]^3 - 
       6*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^6*
        dot[q[2], u[1]]^3 + 16*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^6*dot[q[2], u[1]]^3 - 8*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^6*dot[q[2], u[1]]^3 - 
       6*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^7*dot[q[2], q[2]]*
        dot[q[2], u[1]]^4 + 12*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]]^4 + 
       16*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 - 68*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^4 + 48*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 + 
       48*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 + 6*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^4 - 20*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 + 
       16*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 + 24*\[Sigma]*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^4 - 48*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 - 
       32*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^9*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 - 16*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^9*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^4 - 4*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 + 
       52*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 - 160*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^4 + 144*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 + 
       38*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 - 124*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^4 + 72*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 + 
       48*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 + 48*\[Sigma]*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^4 - 96*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 + 
       32*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^9*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 - 176*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^9*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^4 + 64*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 - 
       64*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^9*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 + 16*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^9*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^4 - 32*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^10*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 - 
       16*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^11*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 + 4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^4 - 2*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 - 
       24*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 - 17*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^4 + 60*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 - 
       100*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 + 96*\[Sigma]^7*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^4 - 4*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 + 
       56*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 - 144*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^4 + 96*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 - 
       8*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^4 + 96*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 - 
       128*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^9*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 + 64*\[Sigma]^6*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^4 + 36*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 - 
       176*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^9*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 + 112*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^4 - 24*\[Sigma]*dot[e[5], q[2]]*dot[q[1], u[2]]^10*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 - 128*\[Sigma]^3*dot[e[5], q[2]]*
        dot[q[1], u[2]]^10*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 + 
       96*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], u[2]]^10*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^4 - 96*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], u[2]]^11*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 + 64*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], u[2]]^11*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 - 
       24*\[Sigma]*dot[e[5], u[2]]*dot[q[1], u[2]]^11*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^4 + 16*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^11*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 - 2*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^4 + 28*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^5*dot[q[2], u[1]]^4 - 
       64*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^4 + 32*\[Sigma]^6*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^4 + 14*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^5*dot[q[2], u[1]]^4 - 
       72*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^4 + 120*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^4 - 64*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^5*dot[q[2], u[1]]^4 - 
       12*\[Sigma]*dot[e[5], q[2]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^4 + 8*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^4 + 48*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^5*dot[q[2], u[1]]^4 - 
       32*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^4 - 24*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], u[2]]^9*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^4 + 64*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^5*dot[q[2], u[1]]^4 - 
       32*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^4 + 96*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^9*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^4 - 64*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^5*dot[q[2], u[1]]^4 - 
       6*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^6*
        dot[q[2], u[1]]^4 + 16*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^6*dot[q[2], u[1]]^4 - 8*\[Sigma]^6*dot[e[5], u[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^6*dot[q[2], u[1]]^4 + 
       3*\[Sigma]*dot[e[5], u[2]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^6*
        dot[q[2], u[1]]^4 + 4*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^6*dot[q[2], u[1]]^4 - 28*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^6*dot[q[2], u[1]]^4 + 
       16*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^6*
        dot[q[2], u[1]]^4 + 3*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^6*
        dot[q[1], u[2]]^6*dot[q[2], u[1]]^5 - 8*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^6*dot[q[1], u[2]]^6*dot[q[2], u[1]]^5 + 
       4*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^6*dot[q[1], u[2]]^6*
        dot[q[2], u[1]]^5 + 15*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^5 - 
       24*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5 - 12*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^6*dot[q[2], q[2]]*
        dot[q[2], u[1]]^5 - 2*dot[e[5], u[2]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^5 + 
       4*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5 - 16*dot[e[5], q[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^7*dot[q[2], q[2]]*
        dot[q[2], u[1]]^5 + 32*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]]^5 + 
       48*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5 - 16*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^8*dot[q[2], q[2]]*
        dot[q[2], u[1]]^5 - 46*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 + 
       176*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 - 168*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5 + 4*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 - 
       20*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 + 48*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5 - 48*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 + 
       24*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 - 144*\[Sigma]^2*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5 + 192*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 + 
       64*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 + 80*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^5 + 32*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 + 
       16*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 + 20*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^5 - 88*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 
       96*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 - 28*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^5 + 68*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 
       48*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 - 144*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^5 - 40*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 
       96*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 - 32*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^5 - 32*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 
       96*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 - 64*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^5 - 24*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 
       224*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 - 64*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^5 + 16*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 
       96*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^9*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 64*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^10*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^5 + 16*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^10*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 
       10*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 - 64*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^5 + 88*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 + 
       28*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 - 88*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^5 + 80*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 - 
       32*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 + 24*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^5 - 84*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 + 
       128*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 - 112*\[Sigma]^6*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^5 - 48*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 - 
       32*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 - 72*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^5 + 128*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 - 
       96*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 + 144*\[Sigma]^2*dot[e[5], q[2]]*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 - 
       64*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^5 + 48*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^10*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 + 64*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], u[2]]^10*dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 - 
       64*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], u[2]]^10*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^5 + 96*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^10*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 - 64*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], u[2]]^10*dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 - 
       5*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^5 + 16*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^5 - 12*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^5*dot[q[2], u[1]]^5 - 
       10*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^5 + 32*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^5*dot[q[2], u[1]]^5 - 
       48*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^5 + 48*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^5 + 36*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^5 - 96*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^5*dot[q[2], u[1]]^5 + 
       48*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^5 + 12*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^5 - 32*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^5*dot[q[2], u[1]]^5 + 
       16*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^5 - 48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^5 - 64*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^5*dot[q[2], u[1]]^5 + 
       64*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^5 + 3*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^6*dot[q[2], u[1]]^5 - 8*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^6*dot[q[2], u[1]]^5 + 
       4*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^6*
        dot[q[2], u[1]]^5 - 12*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^6*dot[q[2], u[1]]^5 + 32*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^6*dot[q[2], u[1]]^5 - 
       16*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^6*
        dot[q[2], u[1]]^5 - 12*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^6*
        dot[q[1], u[2]]^5*dot[q[2], u[1]]^6 + 32*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^6*dot[q[1], u[2]]^5*dot[q[2], u[1]]^6 - 
       16*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^6*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^6 + 3*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^6*
        dot[q[1], u[2]]^5*dot[q[2], u[1]]^6 - 8*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^6*dot[q[1], u[2]]^5*dot[q[2], u[1]]^6 + 
       4*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^6*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^6 + 12*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^6*dot[q[2], u[1]]^6 - 32*\[Sigma]^3*dot[e[5], q[2]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^6*dot[q[2], u[1]]^6 + 
       16*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^6*
        dot[q[2], u[1]]^6 - 24*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^7*dot[q[2], u[1]]^6 + 16*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^7*dot[q[2], u[1]]^6 - 
       10*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^6 + 32*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 
       48*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^6 + 48*\[Sigma]^6*dot[e[5], u[1]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^6 - 5*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^6 + 
       16*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 12*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^6 + 32*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 
       48*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 32*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^6*dot[q[2], q[2]]*
        dot[q[2], u[1]]^6 - 144*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]]^6 + 
       32*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 32*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^7*dot[q[2], q[2]]*
        dot[q[2], u[1]]^6 + 16*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]]^6 + 
       32*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]*dot[q[2], u[1]]^6 + 16*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^9*dot[q[2], q[2]]*
        dot[q[2], u[1]]^6 + 28*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 - 
       88*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 + 80*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^6 - 32*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 + 
       10*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 - 64*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^6 + 88*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 - 
       40*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 + 176*\[Sigma]^3*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^6 - 192*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 - 
       56*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 + 80*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^6 - 128*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 - 
       80*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 - 80*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^6 - 28*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 + 
       68*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 + 48*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^6 - 144*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 + 
       20*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 - 88*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^6 + 96*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 + 
       40*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 - 176*\[Sigma]^3*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^6 + 192*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 + 
       64*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 - 32*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^6 + 128*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 - 
       16*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 - 128*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^6 + 64*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 - 
       96*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 - 64*\[Sigma]^3*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^6 - 32*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 - 
       64*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^9*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 - 64*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^6 + 4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*dot[q[2], u[1]]^6 - 
       20*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^6 + 48*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^6 - 48*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*dot[q[2], u[1]]^6 - 
       46*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^6 + 176*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^6 - 168*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*dot[q[2], u[1]]^6 - 
       32*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^6 + 48*\[Sigma]^3*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^6 + 32*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^4*dot[q[2], u[1]]^6 - 
       8*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^6 + 120*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^4*dot[q[2], u[1]]^6 - 
       48*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^6 + 84*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^6 + 48*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^4*dot[q[2], u[1]]^6 - 
       24*\[Sigma]*dot[e[5], q[2]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^6 - 128*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^6 + 96*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^4*dot[q[2], u[1]]^6 - 
       96*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^6 + 64*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], u[2]]^9*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^6 - 48*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^4*dot[q[2], u[1]]^6 - 
       64*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^6 + 64*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], u[2]]^9*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^6 - 2*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^6 + 4*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^5*dot[q[2], u[1]]^6 + 
       15*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^6 - 24*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^6 - 12*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^5*dot[q[2], u[1]]^6 - 
       12*\[Sigma]*dot[e[5], q[2]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^6 + 32*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^6 - 16*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^5*dot[q[2], u[1]]^6 + 
       96*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^6 - 64*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^6 + 3*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^6*dot[q[2], u[1]]^6 - 
       8*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^6*
        dot[q[2], u[1]]^6 + 4*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^6*dot[q[2], u[1]]^6 + 3*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^6*dot[q[1], u[2]]^4*dot[q[2], u[1]]^7 + 
       4*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^6*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^7 - 28*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^6*
        dot[q[1], u[2]]^4*dot[q[2], u[1]]^7 + 16*\[Sigma]^7*dot[e[5], u[1]]*
        dot[q[1], q[1]]^6*dot[q[1], u[2]]^4*dot[q[2], u[1]]^7 - 
       6*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^6*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^7 + 16*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^6*
        dot[q[1], u[2]]^4*dot[q[2], u[1]]^7 - 8*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]^6*dot[q[1], u[2]]^4*dot[q[2], u[1]]^7 - 
       36*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^7 + 96*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^5*dot[q[2], u[1]]^7 - 48*\[Sigma]^6*dot[e[5], q[2]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^5*dot[q[2], u[1]]^7 + 
       96*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^6*
        dot[q[2], u[1]]^7 - 64*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^6*dot[q[2], u[1]]^7 - 48*\[Sigma]^2*dot[e[5], q[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^7*dot[q[2], u[1]]^7 + 
       32*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^7*
        dot[q[2], u[1]]^7 - 24*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^8*dot[q[2], u[1]]^7 + 16*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^8*dot[q[2], u[1]]^7 + 
       14*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^7 - 72*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^7 + 120*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^7 - 
       64*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^7 - 2*dot[e[5], u[2]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^7 + 28*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^7 - 
       64*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^7 + 32*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^7 - 24*dot[e[5], q[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^7 + 
       84*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^7 - 128*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^7 + 112*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^7 + 
       84*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]*dot[q[2], u[1]]^7 + 48*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^6*dot[q[2], q[2]]*
        dot[q[2], u[1]]^7 - 8*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^7 + 
       120*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]*dot[q[2], u[1]]^7 - 48*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^6*dot[q[2], q[2]]*
        dot[q[2], u[1]]^7 - 16*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]]^7 - 
       96*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]*dot[q[2], u[1]]^7 - 64*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^8*dot[q[2], q[2]]*
        dot[q[2], u[1]]^7 - 16*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]*dot[q[2], u[1]]^7 - 
       17*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 + 60*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^7 - 100*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 + 
       96*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 + 4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^7 - 2*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 - 
       24*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 + 40*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^7 - 96*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 + 
       32*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 - 16*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^7 - 128*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 + 
       64*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 + 64*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^7 - 32*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 + 
       128*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 + 38*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^7 - 124*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 + 
       72*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 + 48*\[Sigma]^7*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^7 - 4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 + 
       52*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 - 160*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^7 + 144*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 - 
       24*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 + 144*\[Sigma]^2*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^7 - 192*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 - 
       80*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 - 80*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^7 - 56*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 + 
       80*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 - 128*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^7 + 16*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 + 
       96*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 + 64*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^7 + 32*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 + 
       64*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 + 6*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^7 - 20*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*dot[q[2], u[1]]^7 + 
       16*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^7 + 16*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^7 - 68*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*dot[q[2], u[1]]^7 + 
       48*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^7 + 48*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^7 + 16*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*dot[q[2], u[1]]^7 - 
       32*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^7 - 32*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^7 + 16*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^4*dot[q[2], u[1]]^7 - 
       144*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^7 + 32*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^7 + 48*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^7 - 32*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^4*dot[q[2], u[1]]^7 + 
       24*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^7 - 16*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^7 + 96*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^4*dot[q[2], u[1]]^7 - 
       64*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^7 - 6*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^5*dot[q[2], u[1]]^7 + 
       12*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^5*dot[q[2], u[1]]^7 - 24*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^5*dot[q[2], u[1]]^7 + 
       16*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^5*
        dot[q[2], u[1]]^7 - 6*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^6*
        dot[q[1], u[2]]^3*dot[q[2], u[1]]^8 + 16*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^6*dot[q[1], u[2]]^3*dot[q[2], u[1]]^8 - 
       8*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^6*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^8 + 3*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^6*
        dot[q[1], u[2]]^3*dot[q[2], u[1]]^8 - 8*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^6*dot[q[1], u[2]]^3*dot[q[2], u[1]]^8 + 
       4*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^6*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^8 + 12*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^4*dot[q[2], u[1]]^8 - 8*\[Sigma]^3*dot[e[5], q[2]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^4*dot[q[2], u[1]]^8 - 
       48*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^8 + 32*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^4*dot[q[2], u[1]]^8 - 48*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^5*dot[q[2], u[1]]^8 - 
       64*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^8 + 64*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^5*dot[q[2], u[1]]^8 + 12*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^5*dot[q[2], u[1]]^8 - 
       32*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^8 + 16*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^5*dot[q[2], u[1]]^8 + 24*\[Sigma]*dot[e[5], q[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^6*dot[q[2], u[1]]^8 + 
       128*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^6*
        dot[q[2], u[1]]^8 - 96*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^6*dot[q[2], u[1]]^8 + 96*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^7*dot[q[2], u[1]]^8 - 
       64*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^7*
        dot[q[2], u[1]]^8 + 24*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^7*dot[q[2], u[1]]^8 - 16*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^7*dot[q[2], u[1]]^8 - 
       10*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
        dot[q[2], u[1]]^8 + 56*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^8 - 
       88*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]*dot[q[2], u[1]]^8 + 32*\[Sigma]^6*dot[e[5], u[1]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
        dot[q[2], u[1]]^8 - 18*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^8 + 
       48*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]*dot[q[2], u[1]]^8 - 24*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
        dot[q[2], u[1]]^8 + 4*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^8 - 
       56*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^8 + 144*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^8 - 96*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^8 - 
       72*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^8 + 128*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^8 - 96*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^8 - 
       48*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^8 - 32*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^8 + 96*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^8 + 
       64*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]*dot[q[2], u[1]]^8 + 32*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*dot[q[2], q[2]]*
        dot[q[2], u[1]]^8 + 64*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]]^8 + 
       64*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]*dot[q[2], u[1]]^8 + 12*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^8 - 78*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^8 + 
       176*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^8 - 136*\[Sigma]^6*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^8 - 9*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^8 + 
       16*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^8 + 28*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^8 - 48*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^8 - 
       48*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^8 + 96*\[Sigma]^3*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^8 - 24*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]^8 + 
       224*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^8 - 64*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^8 - 32*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]^8 + 
       96*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^8 - 64*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^8 - 12*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*dot[q[2], u[1]]^8 + 
       36*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^8 - 16*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^8 - 16*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*dot[q[2], u[1]]^8 - 
       26*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^8 + 100*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^8 - 72*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*dot[q[2], u[1]]^8 - 
       48*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^8 - 24*\[Sigma]*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^8 + 48*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^8 + 
       32*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^8 + 16*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^8 + 64*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^8 + 
       80*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^8 - 32*\[Sigma]*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^8 - 16*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]]^8 - 
       64*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^8 + 6*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^8 - 4*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*dot[q[2], u[1]]^8 - 
       16*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^8 + 48*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^8 - 16*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*dot[q[2], u[1]]^8 - 
       24*\[Sigma]*dot[e[5], u[2]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^8 + 16*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^8 - 12*\[Sigma]^2*dot[e[5], q[2]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^3*dot[q[2], u[1]]^9 + 
       32*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^9 - 16*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^3*dot[q[2], u[1]]^9 + 96*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^4*dot[q[2], u[1]]^9 - 
       64*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^9 - 24*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^4*dot[q[2], u[1]]^9 + 64*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^4*dot[q[2], u[1]]^9 - 
       32*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^9 - 144*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^5*dot[q[2], u[1]]^9 + 64*\[Sigma]^6*dot[e[5], q[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*dot[q[2], u[1]]^9 - 
       48*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^6*
        dot[q[2], u[1]]^9 - 64*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^6*dot[q[2], u[1]]^9 + 64*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^6*dot[q[2], u[1]]^9 - 
       96*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^6*
        dot[q[2], u[1]]^9 + 64*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^6*dot[q[2], u[1]]^9 + 3*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
        dot[q[2], u[1]]^9 - 16*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^9 + 
       20*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]*dot[q[2], u[1]]^9 + 6*dot[e[5], u[2]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
        dot[q[2], u[1]]^9 - 12*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^9 - 
       8*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]*dot[q[2], u[1]]^9 + 16*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
        dot[q[2], u[1]]^9 - 8*dot[e[5], q[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^9 + 
       76*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]*dot[q[2], u[1]]^9 - 160*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
        dot[q[2], u[1]]^9 + 80*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^9 + 
       36*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^9 - 176*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^9 + 112*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^9 - 
       8*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^9 + 96*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^9 - 
       128*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^9 + 64*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^9 - 16*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^9 - 
       96*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^9 - 64*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], q[2]]*
        dot[q[2], u[1]]^9 - 32*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^9 - 
       64*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]*dot[q[2], u[1]]^9 + 11*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^9 - 40*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*dot[q[2], u[1]]^9 + 
       36*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^9 + 24*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^9 - 96*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*dot[q[2], u[1]]^9 + 
       96*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^9 + 16*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^9 - 32*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^9 - 
       64*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^9 + 16*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^9 + 32*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*dot[q[2], u[1]]^9 - 
       176*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^9 + 64*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^9 + 4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*dot[q[2], u[1]]^9 - 
       20*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^9 + 16*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^9 + 16*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*dot[q[2], u[1]]^9 - 
       32*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^9 - 16*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^9 + 16*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^9 - 
       24*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^10 + 16*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^3*dot[q[2], u[1]]^10 + 12*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^3*dot[q[2], u[1]]^10 - 
       32*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^10 + 16*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^3*dot[q[2], u[1]]^10 + 24*\[Sigma]*dot[e[5], q[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], u[1]]^10 + 
       128*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^10 - 96*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^4*dot[q[2], u[1]]^10 + 96*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*dot[q[2], u[1]]^10 - 
       64*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^10 + 48*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^5*dot[q[2], u[1]]^10 + 64*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*dot[q[2], u[1]]^10 - 
       64*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^10 - 2*dot[e[5], u[1]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^10 + 
       8*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]*
        dot[q[2], q[2]]*dot[q[2], u[1]]^10 - 8*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]*dot[q[2], q[2]]*
        dot[q[2], u[1]]^10 - 9*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^10 + 
       32*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]*
        dot[q[2], q[2]]*dot[q[2], u[1]]^10 - 28*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]*dot[q[2], q[2]]*
        dot[q[2], u[1]]^10 - 12*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^10 + 
       32*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]*dot[q[2], u[1]]^10 - 16*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
        dot[q[2], u[1]]^10 + 48*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^10 - 
       32*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]*dot[q[2], u[1]]^10 - 32*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
        dot[q[2], u[1]]^10 + 112*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^10 - 
       64*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]*dot[q[2], u[1]]^10 + 32*\[Sigma]*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^10 + 16*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^10 + 
       64*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^10 - 5*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^10 + 24*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]*dot[q[2], q[2]]^2*dot[q[2], u[1]]^10 - 
       28*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^10 + 48*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^10 - 16*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^10 - 
       48*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^11 + 32*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^3*dot[q[2], u[1]]^11 - 24*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], u[1]]^11 + 
       16*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^11 - 96*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^4*dot[q[2], u[1]]^11 + 64*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], u[1]]^11 + 
       2*dot[e[5], u[2]]*dot[q[1], q[1]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^11 - 8*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^11 + 8*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^11 - 
       24*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]*dot[q[2], u[1]]^11 + 16*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
        dot[q[2], u[1]]^11 - 16*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^11 + 
       24*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^12 - 16*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^3*dot[q[2], u[1]]^12)*m[1]^2*m[2]^2*
      (dot[q[2], u[1]]*m[1] + dot[q[1], u[2]]*m[2]))/
     (dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^3))
aCutLog1bGRred = -(((-1 + 2*\[Sigma]^2)^2*(dot[q[1], u[2]] - dot[q[2], u[1]])*
      (dot[q[1], u[2]] + dot[q[2], u[1]])*(dot[e[5], u[1]]*dot[q[1], u[2]] - 
        dot[e[5], u[2]]*dot[q[2], u[1]])^2*(-dot[q[1], u[2]]^4 + 
       3*\[Sigma]*dot[q[1], u[2]]^3*dot[q[2], u[1]] - 
       4*dot[q[1], u[2]]^2*dot[q[2], u[1]]^2 + 3*\[Sigma]*dot[q[1], u[2]]*
        dot[q[2], u[1]]^3 - dot[q[2], u[1]]^4)*m[1]^2*m[2]^2*
      (dot[q[2], u[1]]*m[1] + dot[q[1], u[2]]*m[2]))/
     (dot[q[1], u[2]]^3*dot[q[2], u[1]]^3))
aCutLog2GRred = -(((dot[e[5], u[1]]*dot[q[1], u[2]] - 
       dot[e[5], u[2]]*dot[q[2], u[1]])*(-4*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^6*dot[q[2], q[2]] + 
       16*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^6*
        dot[q[2], q[2]] - 20*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^6*dot[q[2], q[2]] + 8*\[Sigma]^7*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^6*dot[q[2], q[2]] + 
       4*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2 - 12*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2 + 8*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2 + 
       4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2 - 20*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2 + 32*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2 - 
       16*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2 + 8*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^2 - 40*\[Sigma]^2*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2 + 
       64*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^2 - 32*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^2 - 24*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^8*dot[q[2], q[2]]^2 + 
       56*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^2 - 32*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^2 - 6*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3 + 
       18*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^3 - 12*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^3 - 6*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3 + 
       30*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^3 - 48*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^3 + 24*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3 - 
       4*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^3 + 20*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^3 - 32*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^3 + 
       16*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^3 + 16*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^3 - 8*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^3 - 
       24*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^3 + 16*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^3 - 48*\[Sigma]^2*dot[e[5], q[2]]*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^3 + 32*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^3 - 24*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], u[2]]^10*dot[q[2], q[2]]^3 + 16*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], u[2]]^10*dot[q[2], q[2]]^3 + 6*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^4 - 
       16*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^4 + 8*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^4 + 2*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^4 - 
       16*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^4 + 32*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^4 - 16*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^4 - 
       12*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^4 + 
       32*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^4 - 
       16*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^4 - 
       12*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^4 + 
       32*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^4 - 
       16*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^4 + 
       24*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^4 - 
       16*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^4 - 
       3*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^5 + 
       8*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^5 - 
       4*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^5 + 
       6*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^5 - 
       16*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^5 + 
       8*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^5 + 
       4*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^5*
        dot[q[2], u[1]] - 16*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^5*dot[q[2], u[1]] + 20*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^5*dot[q[2], u[1]] - 
       8*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^5*
        dot[q[2], u[1]] - 8*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]] + 
       32*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]] - 48*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]] + 
       40*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]] - 16*\[Sigma]^8*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]] + 
       4*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]] - 8*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]] - 
       4*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]] + 8*\[Sigma]^7*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]] + 
       16*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]*dot[q[2], u[1]] - 48*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]] + 
       32*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]*dot[q[2], u[1]] + 16*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]] - 
       16*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]*dot[q[2], u[1]] - 32*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]] + 
       32*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]*dot[q[2], u[1]] + 8*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]] - 
       24*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]] + 16*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]] - 8*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]] + 
       24*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]] - 16*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]] - 8*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]] + 
       40*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]] - 64*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*
        dot[q[2], u[1]] + 32*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]] - 
       16*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^2*dot[q[2], u[1]] + 40*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
        dot[q[2], u[1]] - 112*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]] + 
       64*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^2*dot[q[2], u[1]] + 32*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
        dot[q[2], u[1]] - 8*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]] + 
       16*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^2*dot[q[2], u[1]] + 96*\[Sigma]^3*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*dot[q[2], u[1]] - 
       64*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^2*dot[q[2], u[1]] + 8*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^2*dot[q[2], u[1]] + 
       48*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^9*
        dot[q[2], q[2]]^2*dot[q[2], u[1]] - 32*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^2*dot[q[2], u[1]] - 
       2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]] - 2*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
        dot[q[2], u[1]] + 12*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]] + 
       10*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]] - 22*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
        dot[q[2], u[1]] + 4*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]] + 
       32*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^3*dot[q[2], u[1]] - 80*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]] + 
       32*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^3*dot[q[2], u[1]] + 4*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]] - 
       16*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^3*dot[q[2], u[1]] - 48*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]] + 
       32*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^3*dot[q[2], u[1]] - 12*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]] - 
       24*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^3*dot[q[2], u[1]] + 16*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]] + 
       24*\[Sigma]*dot[e[5], q[2]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*
        dot[q[2], u[1]] + 32*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^3*dot[q[2], u[1]] - 32*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*dot[q[2], u[1]] + 
       48*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^3*
        dot[q[2], u[1]] - 32*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], u[2]]^9*
        dot[q[2], q[2]]^3*dot[q[2], u[1]] + 24*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], u[2]]^9*dot[q[2], q[2]]^3*dot[q[2], u[1]] - 
       16*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^3*
        dot[q[2], u[1]] + dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^4*dot[q[2], u[1]] + 4*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*dot[q[2], u[1]] - 
       16*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^4*dot[q[2], u[1]] + 8*\[Sigma]^6*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*dot[q[2], u[1]] - 
       16*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^4*dot[q[2], u[1]] + 40*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*dot[q[2], u[1]] - 
       16*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^4*dot[q[2], u[1]] + 12*\[Sigma]*dot[e[5], q[2]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^4*dot[q[2], u[1]] - 
       32*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^4*
        dot[q[2], u[1]] + 16*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^4*dot[q[2], u[1]] - 48*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^4*dot[q[2], u[1]] + 
       32*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^4*
        dot[q[2], u[1]] - 3*\[Sigma]*dot[e[5], u[2]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^5*dot[q[2], u[1]] + 8*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^5*dot[q[2], u[1]] - 
       4*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^5*
        dot[q[2], u[1]] - 4*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^4*dot[q[2], u[1]]^2 + 20*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^4*dot[q[2], u[1]]^2 - 
       32*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^2 + 16*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^4*dot[q[2], u[1]]^2 - 4*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^4*dot[q[2], u[1]]^2 + 
       12*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^2 - 8*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^4*dot[q[2], u[1]]^2 + 8*dot[e[5], q[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*dot[q[2], u[1]]^2 - 
       40*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^2 + 64*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^5*dot[q[2], u[1]]^2 - 32*\[Sigma]^6*dot[e[5], q[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*dot[q[2], u[1]]^2 - 
       24*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^6*
        dot[q[2], u[1]]^2 + 56*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^6*dot[q[2], u[1]]^2 - 32*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^6*dot[q[2], u[1]]^2 + 
       2*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^2 - 6*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^2 + 4*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^2 - 
       2*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^2 + 6*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^2 - 
       4*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^2 - 12*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^2 + 36*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^2 - 
       40*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^2 + 48*\[Sigma]^6*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^2 - 32*\[Sigma]^8*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^2 + 
       24*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]*dot[q[2], u[1]]^2 + 64*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], q[2]]*
        dot[q[2], u[1]]^2 - 64*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^2 - 
       16*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], q[2]]*
        dot[q[2], u[1]]^2 - 8*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^2 - 
       48*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]*dot[q[2], u[1]]^2 - 64*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*dot[q[2], q[2]]*
        dot[q[2], u[1]]^2 + 64*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]]^2 - 
       24*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]*dot[q[2], u[1]]^2 - 32*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^8*dot[q[2], q[2]]*
        dot[q[2], u[1]]^2 + 32*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]*dot[q[2], u[1]]^2 - 
       4*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 + 24*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^2 - 32*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 + 
       4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 - 24*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^2 + 32*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 + 
       12*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 - 60*\[Sigma]^2*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^2 + 56*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 + 
       48*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 - 32*\[Sigma]^8*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^2 - 4*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 + 
       80*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 + 16*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^2 - 32*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 + 
       12*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 - 48*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^2 + 112*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 - 
       64*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 - 8*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^2 - 64*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 - 
       64*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 + 64*\[Sigma]^6*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^2 - 16*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 - 
       96*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 + 64*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^2 - 8*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 - 
       48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 + 32*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^2 - 6*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 + 
       12*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 + 4*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^2 - 8*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 - 
       8*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 + 28*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^2 - 8*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 - 
       40*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 + 16*\[Sigma]^8*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^2 - 8*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 - 
       8*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 + 64*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^2 - 32*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 + 
       16*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 - 8*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^2 + 24*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 + 
       96*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 - 64*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^2 - 48*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 + 32*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 - 
       24*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^2 + 16*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], u[2]]^8*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 - 48*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 + 
       32*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^2 + 3*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*dot[q[2], u[1]]^2 - 
       16*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^2 + 8*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*
        dot[q[2], u[1]]^2 + 24*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^4*dot[q[2], u[1]]^2 - 16*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^4*dot[q[2], u[1]]^2 + 
       4*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^3 - 20*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^3*dot[q[2], u[1]]^3 + 32*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^3*dot[q[2], u[1]]^3 - 
       16*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^3 + 4*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^3*dot[q[2], u[1]]^3 - 12*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^3*dot[q[2], u[1]]^3 + 
       8*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^3 + 16*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^4*dot[q[2], u[1]]^3 - 48*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], u[1]]^3 + 
       32*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^3 + 24*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^5*dot[q[2], u[1]]^3 - 96*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*dot[q[2], u[1]]^3 + 
       64*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^3 + 16*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^5*dot[q[2], u[1]]^3 - 8*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*dot[q[2], u[1]]^3 - 
       16*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
        dot[q[2], u[1]]^3 + 96*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^6*dot[q[2], u[1]]^3 - 64*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], u[1]]^3 - 
       8*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*
        dot[q[2], u[1]]^3 + 48*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^7*dot[q[2], u[1]]^3 - 32*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*dot[q[2], u[1]]^3 - 
       6*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
        dot[q[2], u[1]]^3 + 22*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^3 - 
       32*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]*dot[q[2], u[1]]^3 + 24*\[Sigma]^6*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
        dot[q[2], u[1]]^3 + 2*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^3 + 
       2*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]*dot[q[2], u[1]]^3 - 12*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
        dot[q[2], u[1]]^3 + 8*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^3 + 
       8*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^3 - 64*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^3 + 32*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^3 + 
       12*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^3 - 48*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^3 - 
       80*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^3 + 64*\[Sigma]^6*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^3 + 20*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^3 - 
       32*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^3 - 16*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^3 + 32*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^3 + 
       24*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]*dot[q[2], u[1]]^3 + 80*\[Sigma]^3*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]*
        dot[q[2], u[1]]^3 + 32*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^3 - 
       64*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]*dot[q[2], u[1]]^3 + 48*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*dot[q[2], q[2]]*
        dot[q[2], u[1]]^3 + 64*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]]^3 - 
       64*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]*dot[q[2], u[1]]^3 + 24*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*dot[q[2], q[2]]*
        dot[q[2], u[1]]^3 + 32*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]]^3 - 
       32*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]*dot[q[2], u[1]]^3 + 6*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3 - 12*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 - 
       8*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 + 16*\[Sigma]^6*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3 + 12*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 - 
       44*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 + 40*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3 + 24*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 - 
       32*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 - 48*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3 + 32*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 - 
       16*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 - 8*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3 - 72*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 - 
       64*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 + 64*\[Sigma]^7*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3 + 16*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 + 
       96*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 - 64*\[Sigma]^5*dot[e[5], q[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3 + 8*dot[e[5], u[1]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 + 
       48*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 - 32*\[Sigma]^4*dot[e[5], u[1]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3 + 16*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 + 
       96*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 - 64*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^3 - 6*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 + 
       4*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 + 20*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^3 - 8*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 - 
       24*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 - 40*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^3 + 32*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 + 
       24*\[Sigma]*dot[e[5], u[2]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*
        dot[q[2], u[1]]^3 - 16*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^7*
        dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 + 2*\[Sigma]*dot[e[5], u[1]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^2*dot[q[2], u[1]]^4 - 
       4*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]^2*
        dot[q[2], u[1]]^4 - 2*dot[e[5], u[2]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]^2*dot[q[2], u[1]]^4 + 4*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]^2*dot[q[2], u[1]]^4 + 
       4*dot[e[5], q[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^4 - 32*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^3*dot[q[2], u[1]]^4 + 64*\[Sigma]^4*dot[e[5], q[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], u[1]]^4 - 
       32*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^4 - 24*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^4*dot[q[2], u[1]]^4 + 104*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], u[1]]^4 - 
       64*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^4 + 4*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^4*dot[q[2], u[1]]^4 - 40*\[Sigma]^2*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], u[1]]^4 + 
       64*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^4 - 32*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^4*dot[q[2], u[1]]^4 + 8*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], u[1]]^4 - 
       32*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^4 - 64*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], u[1]]^4 + 64*\[Sigma]^6*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], u[1]]^4 + 
       16*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
        dot[q[2], u[1]]^4 - 96*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^6*dot[q[2], u[1]]^4 + 64*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], u[1]]^4 + 
       8*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
        dot[q[2], u[1]]^4 - 48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^6*dot[q[2], u[1]]^4 + 32*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], u[1]]^4 - 
       7*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]*dot[q[2], u[1]]^4 + 24*\[Sigma]^3*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
        dot[q[2], u[1]]^4 - 20*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^4 - 
       10*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]*dot[q[2], u[1]]^4 + 32*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
        dot[q[2], u[1]]^4 - 24*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^4 - 
       8*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
        dot[q[2], u[1]]^4 - 8*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^4 + 
       64*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]*dot[q[2], u[1]]^4 - 32*\[Sigma]^6*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
        dot[q[2], u[1]]^4 + 32*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^4 - 
       8*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^4 - 16*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^4 + 40*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^4 + 
       80*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]*dot[q[2], u[1]]^4 - 64*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
        dot[q[2], u[1]]^4 - 48*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^4 - 
       64*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^4 + 64*\[Sigma]^6*dot[e[5], q[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^4 - 24*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^4 - 
       32*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]*dot[q[2], u[1]]^4 + 32*\[Sigma]^5*dot[e[5], u[1]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]*
        dot[q[2], u[1]]^4 - 48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^4 - 
       64*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]*dot[q[2], u[1]]^4 + 64*\[Sigma]^6*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]*
        dot[q[2], u[1]]^4 - 2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 + 
       16*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 - 24*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^4 + 16*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 + 
       32*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 + 32*\[Sigma]^4*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^4 - 32*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 - 
       8*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*
        dot[q[2], u[1]]^4 - 48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*
        dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 + 
       32*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
        dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 + dot[e[5], u[1]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]*dot[q[2], u[1]]^5 - 
       4*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]*
        dot[q[2], u[1]]^5 + 4*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]*dot[q[2], u[1]]^5 + 4*\[Sigma]*dot[e[5], u[2]]*
        dot[q[1], q[1]]^5*dot[q[1], u[2]]*dot[q[2], u[1]]^5 - 
       12*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]*
        dot[q[2], u[1]]^5 + 8*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^5*
        dot[q[1], u[2]]*dot[q[2], u[1]]^5 + 12*\[Sigma]*dot[e[5], q[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^2*dot[q[2], u[1]]^5 - 
       32*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^2*
        dot[q[2], u[1]]^5 + 16*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^2*dot[q[2], u[1]]^5 - 24*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], u[1]]^5 + 
       16*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^5 + 16*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^3*dot[q[2], u[1]]^5 - 56*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], u[1]]^5 + 
       32*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
        dot[q[2], u[1]]^5 - 16*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^4*dot[q[2], u[1]]^5 + 96*\[Sigma]^3*dot[e[5], q[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], u[1]]^5 - 
       64*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^5 - 8*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], u[1]]^5 + 48*\[Sigma]^2*dot[e[5], u[1]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], u[1]]^5 - 
       32*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^5 - 16*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^5*dot[q[2], u[1]]^5 + 96*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], u[1]]^5 - 
       64*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
        dot[q[2], u[1]]^5 + \[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^5 - 
       8*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5 + 12*\[Sigma]^5*dot[e[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^5 - 
       24*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5 - 40*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
        dot[q[2], u[1]]^5 + 32*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^5 + 
       24*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
        dot[q[2], q[2]]*dot[q[2], u[1]]^5 + 32*\[Sigma]^3*dot[e[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
        dot[q[2], u[1]]^5 - 32*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^5 - 
       dot[e[5], u[2]]*dot[q[1], q[1]]^5*dot[q[2], u[1]]^6 + 
       4*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^5*dot[q[2], u[1]]^6 - 
       4*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^5*dot[q[2], u[1]]^6 + 
       24*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^2*
        dot[q[2], u[1]]^6 - 16*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
        dot[q[1], u[2]]^2*dot[q[2], u[1]]^6 + 8*dot[e[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], u[1]]^6 - 
       48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
        dot[q[2], u[1]]^6 + 32*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[1], u[2]]^4*dot[q[2], u[1]]^6)*m[1]^2*m[2]^2*
      (dot[q[2], u[1]]*m[1] + dot[q[1], u[2]]*m[2]))/
     (dot[q[1], q[1]]*dot[q[1], u[2]]^3))
aCutLog3GRred = ((dot[e[5], u[1]]*dot[q[1], u[2]] - 
      dot[e[5], u[2]]*dot[q[2], u[1]])*
     (-(dot[e[5], u[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^5) + 
      4*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^5 - 
      4*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^5 + 
      \[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^4*dot[q[2], u[1]] - 8*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*dot[q[2], u[1]] + 
      12*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^4*dot[q[2], u[1]] + 4*\[Sigma]*dot[e[5], u[1]]*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]^5*dot[q[2], u[1]] - 
      12*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^5*
       dot[q[2], u[1]] + 8*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^5*dot[q[2], u[1]] + dot[e[5], u[2]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^5*dot[q[2], u[1]] - 4*\[Sigma]^2*dot[e[5], u[2]]*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]^5*dot[q[2], u[1]] + 
      4*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^5*
       dot[q[2], u[1]] - 2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 + 
      16*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 - 24*\[Sigma]^4*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^2 - 10*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*dot[q[2], u[1]]^2 + 
      32*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^2 - 24*\[Sigma]^6*dot[e[5], u[1]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^2 - 7*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*dot[q[2], u[1]]^2 + 
      24*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^2 - 20*\[Sigma]^5*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^2 - 12*\[Sigma]*dot[e[5], q[2]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^2 + 32*\[Sigma]^3*dot[e[5], q[2]]*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*dot[q[2], u[1]]^2 - 
      16*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^2 + 24*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], u[2]]^6*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^2 - 16*\[Sigma]^4*dot[e[5], u[1]]*
       dot[q[1], u[2]]^6*dot[q[2], q[2]]^4*dot[q[2], u[1]]^2 - 
      2*dot[e[5], u[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^5*
       dot[q[2], u[1]]^2 + 4*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^5*dot[q[2], u[1]]^2 + 2*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^5*dot[q[2], u[1]]^2 - 
      4*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^5*
       dot[q[2], u[1]]^2 - 6*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 + 
      4*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 + 20*\[Sigma]^5*dot[e[5], u[1]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^3 - 8*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 + 
      12*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 - 44*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^3 + 40*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 + 
      6*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^3 - 12*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 - 
      8*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 + 16*\[Sigma]^6*dot[e[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^3 + 8*dot[e[5], q[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 + 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 - 64*\[Sigma]^4*dot[e[5], q[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^3 + 32*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 - 
      24*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 - 40*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^3 + 32*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 + 
      2*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 + 2*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^3 - 12*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 - 
      6*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^3 + 22*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 - 
      32*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 + 24*\[Sigma]^6*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^3 - 4*dot[e[5], q[2]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 + 32*\[Sigma]^2*dot[e[5], q[2]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 - 
      64*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^3 + 32*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 + 16*\[Sigma]*dot[e[5], u[1]]*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 - 
      56*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^3 + 32*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 - 24*\[Sigma]^2*dot[e[5], u[2]]*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 + 
      16*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^3 + 4*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^5*dot[q[2], u[1]]^3 - 12*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^5*dot[q[2], u[1]]^3 + 
      8*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^5*
       dot[q[2], u[1]]^3 + 4*dot[e[5], u[2]]*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^5*dot[q[2], u[1]]^3 - 20*\[Sigma]^2*dot[e[5], u[2]]*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^5*dot[q[2], u[1]]^3 + 
      32*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^5*
       dot[q[2], u[1]]^3 - 16*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^5*dot[q[2], u[1]]^3 + 3*dot[e[5], u[1]]*
       dot[q[1], q[1]]^4*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
       dot[q[2], u[1]]^4 - 16*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^4 + 
      8*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]*dot[q[2], u[1]]^4 - 8*dot[e[5], u[1]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^4 + 28*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 - 
      8*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 - 40*\[Sigma]^6*dot[e[5], u[1]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^4 + 16*\[Sigma]^8*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 - 
      6*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 + 12*\[Sigma]^3*dot[e[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^4 + 4*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 - 
      8*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 - 24*\[Sigma]*dot[e[5], q[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^4 + 32*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 + 
      48*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 - 32*\[Sigma]^7*dot[e[5], q[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^4 + 16*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 + 
      32*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 + 32*\[Sigma]^4*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^4 - 32*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 + 
      4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^4 - 24*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 + 
      32*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 - 4*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^4 + 24*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 - 
      32*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 - 8*\[Sigma]*dot[e[5], q[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^4 - 8*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 + 
      64*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 - 32*\[Sigma]^7*dot[e[5], q[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^4 - 16*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 + 
      40*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 + 80*\[Sigma]^4*dot[e[5], u[1]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^4 - 64*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 + 
      32*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 - 8*\[Sigma]^3*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^4 + 16*\[Sigma]*dot[e[5], q[2]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 - 96*\[Sigma]^3*dot[e[5], q[2]]*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 + 
      64*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^4 + 8*dot[e[5], u[1]]*dot[q[1], u[2]]^6*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 - 48*\[Sigma]^2*dot[e[5], u[1]]*
       dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 + 
      32*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^4 - 2*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 + 
      6*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 - 4*\[Sigma]^4*dot[e[5], u[1]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^2*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^4 + 2*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 - 
      6*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 + 4*\[Sigma]^5*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^2*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^4 - 16*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 + 48*\[Sigma]^5*dot[e[5], q[2]]*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 - 
      32*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^4 + 4*dot[e[5], u[1]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 - 40*\[Sigma]^2*dot[e[5], u[1]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 + 
      64*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^4 - 32*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 - 24*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 + 
      104*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^4 - 64*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 - 4*\[Sigma]^2*dot[e[5], u[1]]*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^5*dot[q[2], u[1]]^4 + 
      12*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], u[2]]^2*dot[q[2], q[2]]^5*
       dot[q[2], u[1]]^4 - 8*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]^5*dot[q[2], u[1]]^4 - 4*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^5*dot[q[2], u[1]]^4 + 
      20*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^2*dot[q[2], q[2]]^5*
       dot[q[2], u[1]]^4 - 32*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]^5*dot[q[2], u[1]]^4 + 16*\[Sigma]^7*dot[e[5], u[2]]*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^5*dot[q[2], u[1]]^4 - 
      3*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[1], u[2]]*
       dot[q[2], u[1]]^5 + 8*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^5*
       dot[q[1], u[2]]*dot[q[2], u[1]]^5 - 4*\[Sigma]^5*dot[e[5], u[1]]*
       dot[q[1], q[1]]^5*dot[q[1], u[2]]*dot[q[2], u[1]]^5 - 
      16*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]*
       dot[q[2], q[2]]*dot[q[2], u[1]]^5 + 40*\[Sigma]^5*dot[e[5], u[1]]*
       dot[q[1], q[1]]^4*dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^5 - 
      16*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]*
       dot[q[2], q[2]]*dot[q[2], u[1]]^5 + dot[e[5], u[2]]*dot[q[1], q[1]]^4*
       dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^5 + 
      4*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]*
       dot[q[2], q[2]]*dot[q[2], u[1]]^5 - 16*\[Sigma]^4*dot[e[5], u[2]]*
       dot[q[1], q[1]]^4*dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^5 + 
      8*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]*
       dot[q[2], q[2]]*dot[q[2], u[1]]^5 + 8*dot[e[5], q[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
       dot[q[2], u[1]]^5 + 8*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^5 - 
      64*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]*dot[q[2], u[1]]^5 + 32*\[Sigma]^6*dot[e[5], q[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
       dot[q[2], u[1]]^5 - 24*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^5 - 
      40*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]*dot[q[2], u[1]]^5 + 32*\[Sigma]^5*dot[e[5], u[1]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
       dot[q[2], u[1]]^5 + 10*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 - 
      22*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 + 4*\[Sigma]^5*dot[e[5], u[1]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^5 - 2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 - 
      2*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 + 12*\[Sigma]^4*dot[e[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^5 - 12*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 + 
      60*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 - 56*\[Sigma]^4*dot[e[5], q[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^5 - 48*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 + 
      32*\[Sigma]^8*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 - 72*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^5 - 64*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 + 
      64*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 - 16*dot[e[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^5 - 8*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 + 
      48*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 + 64*\[Sigma]^4*dot[e[5], q[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^5 - 64*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 + 
      24*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 + 32*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^5 - 32*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 - 
      8*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 24*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^5 - 16*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 
      8*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^5 - 24*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 
      16*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 12*dot[e[5], q[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^5 - 36*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 
      40*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 - 48*\[Sigma]^6*dot[e[5], q[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^5 + 32*\[Sigma]^8*dot[e[5], q[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 
      20*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 - 32*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^5 - 16*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 
      32*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 12*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^5 - 48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 - 
      80*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 64*\[Sigma]^6*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^5 - 8*dot[e[5], q[2]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 32*\[Sigma]^2*dot[e[5], q[2]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 
      64*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^5 - 64*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 - 16*\[Sigma]*dot[e[5], u[1]]*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 
      96*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^5 - 64*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 - 8*dot[e[5], u[2]]*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 
      48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^5 - 32*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 4*\[Sigma]*dot[e[5], u[1]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]*dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 - 
      8*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 - 4*\[Sigma]^5*dot[e[5], u[1]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]*dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 + 
      8*\[Sigma]^7*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 - 8*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]*dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 + 
      32*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 - 48*\[Sigma]^4*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]*dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 + 
      40*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 - 16*\[Sigma]^8*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]*dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 - 
      8*dot[e[5], q[2]]*dot[q[1], u[2]]^2*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^5 + 40*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 - 64*\[Sigma]^4*dot[e[5], q[2]]*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 + 
      32*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], u[2]]^2*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^5 + 16*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 - 8*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 + 
      24*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^5 - 96*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 + 64*\[Sigma]^6*dot[e[5], u[2]]*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 + 
      4*dot[e[5], u[2]]*dot[q[1], u[2]]*dot[q[2], q[2]]^5*dot[q[2], u[1]]^5 - 
      16*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]*dot[q[2], q[2]]^5*
       dot[q[2], u[1]]^5 + 20*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], u[2]]*
       dot[q[2], q[2]]^5*dot[q[2], u[1]]^5 - 8*\[Sigma]^6*dot[e[5], u[2]]*
       dot[q[1], u[2]]*dot[q[2], q[2]]^5*dot[q[2], u[1]]^5 + 
      6*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[2], u[1]]^6 - 
      16*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[2], u[1]]^6 + 
      8*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^5*dot[q[2], u[1]]^6 - 
      3*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^5*dot[q[2], u[1]]^6 + 
      8*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^5*dot[q[2], u[1]]^6 - 
      4*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^5*dot[q[2], u[1]]^6 - 
      12*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]*
       dot[q[2], u[1]]^6 + 32*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^4*
       dot[q[1], u[2]]*dot[q[2], u[1]]^6 - 16*\[Sigma]^5*dot[e[5], q[2]]*
       dot[q[1], q[1]]^4*dot[q[1], u[2]]*dot[q[2], u[1]]^6 + 
      24*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^2*
       dot[q[2], u[1]]^6 - 16*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
       dot[q[1], u[2]]^2*dot[q[2], u[1]]^6 + 2*dot[e[5], u[1]]*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 
      16*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       dot[q[2], u[1]]^6 + 32*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 16*\[Sigma]^6*dot[e[5], u[1]]*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^6 + 
      6*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       dot[q[2], u[1]]^6 - 16*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]*dot[q[2], u[1]]^6 + 8*\[Sigma]^5*dot[e[5], u[2]]*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 
      32*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]*
       dot[q[2], q[2]]*dot[q[2], u[1]]^6 + 80*\[Sigma]^5*dot[e[5], q[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 
      32*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]*
       dot[q[2], q[2]]*dot[q[2], u[1]]^6 + 24*\[Sigma]^2*dot[e[5], u[1]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
       dot[q[2], u[1]]^6 + 96*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 
      64*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]*dot[q[2], u[1]]^6 + 16*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
       dot[q[2], u[1]]^6 - 8*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 
      16*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 96*\[Sigma]^3*dot[e[5], q[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
       dot[q[2], u[1]]^6 + 64*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 
      8*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
       dot[q[2], u[1]]^6 - 48*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^6 + 
      32*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 6*dot[e[5], u[1]]*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 + 
      30*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^6 - 48*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 + 24*\[Sigma]^6*dot[e[5], u[1]]*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 - 
      6*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^6 + 18*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 - 12*\[Sigma]^5*dot[e[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 + 
      8*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 - 40*\[Sigma]^3*dot[e[5], q[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^6 + 64*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 - 
      32*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 + 12*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^6 - 48*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 + 
      112*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 - 64*\[Sigma]^6*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^6 - 4*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 + 
      80*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 + 16*\[Sigma]^5*dot[e[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^6 - 32*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 - 
      24*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 - 80*\[Sigma]^3*dot[e[5], q[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^6 - 32*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 + 
      64*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 - 48*\[Sigma]^2*dot[e[5], u[1]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^6 - 64*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 + 
      64*\[Sigma]^6*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 - 24*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^6 - 32*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 + 
      32*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 + 4*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 - 
      20*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^6 + 32*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 - 16*\[Sigma]^6*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 + 
      4*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^6 - 12*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 + 8*\[Sigma]^5*dot[e[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 - 
      16*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 + 48*\[Sigma]^5*dot[e[5], q[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 - 
      32*\[Sigma]^7*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 - 16*dot[e[5], u[1]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^6 - 8*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 + 
      24*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 + 64*\[Sigma]^5*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^6 - 64*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 + 
      16*\[Sigma]*dot[e[5], q[2]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^6 - 96*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 + 64*\[Sigma]^5*dot[e[5], q[2]]*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 + 
      8*dot[e[5], u[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^6 - 48*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 + 32*\[Sigma]^4*dot[e[5], u[1]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 + 
      16*\[Sigma]*dot[e[5], u[2]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^6 - 96*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 + 64*\[Sigma]^5*dot[e[5], u[2]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 - 
      4*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^6 + 16*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^6 - 20*\[Sigma]^5*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*dot[q[2], u[1]]^6 + 
      8*\[Sigma]^7*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^6 - 24*\[Sigma]*dot[e[5], u[2]]*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^6 + 56*\[Sigma]^3*dot[e[5], u[2]]*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^4*dot[q[2], u[1]]^6 - 
      32*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], u[2]]^2*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^6 + 12*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^4*
       dot[q[2], u[1]]^7 - 32*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^4*
       dot[q[2], u[1]]^7 + 16*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]^4*
       dot[q[2], u[1]]^7 - 48*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
       dot[q[1], u[2]]*dot[q[2], u[1]]^7 + 32*\[Sigma]^5*dot[e[5], u[1]]*
       dot[q[1], q[1]]^4*dot[q[1], u[2]]*dot[q[2], u[1]]^7 + 
      48*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
       dot[q[2], u[1]]^7 - 32*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^2*dot[q[2], u[1]]^7 + 24*\[Sigma]*dot[e[5], u[1]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], u[1]]^7 - 
      16*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
       dot[q[2], u[1]]^7 + 4*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]*dot[q[2], u[1]]^7 - 20*\[Sigma]^2*dot[e[5], q[2]]*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^7 + 
      32*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       dot[q[2], u[1]]^7 - 16*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]*dot[q[2], u[1]]^7 - 12*\[Sigma]*dot[e[5], u[1]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^7 - 
      24*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]*
       dot[q[2], q[2]]*dot[q[2], u[1]]^7 + 16*\[Sigma]^5*dot[e[5], u[1]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^7 + 
      4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]*dot[q[2], q[2]]*
       dot[q[2], u[1]]^7 - 16*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^7 - 
      48*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]*
       dot[q[2], q[2]]*dot[q[2], u[1]]^7 + 32*\[Sigma]^6*dot[e[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^7 + 
      8*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
       dot[q[2], u[1]]^7 + 64*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^7 + 
      64*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]*dot[q[2], u[1]]^7 - 64*\[Sigma]^6*dot[e[5], q[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
       dot[q[2], u[1]]^7 + 16*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^7 + 
      96*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]*dot[q[2], u[1]]^7 - 64*\[Sigma]^5*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
       dot[q[2], u[1]]^7 + 8*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^7 + 
      48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]*dot[q[2], u[1]]^7 - 32*\[Sigma]^4*dot[e[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
       dot[q[2], u[1]]^7 - 8*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 + 40*\[Sigma]^2*dot[e[5], q[2]]*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 - 
      64*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^7 + 32*\[Sigma]^6*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 + 32*\[Sigma]*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^7 - 8*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]*dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 - 
      16*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^7 + 40*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]*dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 - 
      112*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 + 64*\[Sigma]^6*dot[e[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^7 + 48*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 + 
      64*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 - 64*\[Sigma]^6*dot[e[5], q[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^7 + 24*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 + 
      32*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 - 32*\[Sigma]^5*dot[e[5], u[1]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^7 + 48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 + 
      64*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 - 64*\[Sigma]^6*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^7 + 16*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 - 16*\[Sigma]^2*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]*dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 - 
      32*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 + 32*\[Sigma]^6*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]*dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 - 
      8*dot[e[5], u[2]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^7 + 48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 - 32*\[Sigma]^4*dot[e[5], u[2]]*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 + 
      24*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[2], u[1]]^8 - 
      16*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[2], u[1]]^8 - 
      12*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], u[1]]^8 + 
      32*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], u[1]]^8 - 
      16*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], u[1]]^8 - 
      24*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]*
       dot[q[2], u[1]]^8 - 32*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]*dot[q[2], u[1]]^8 + 32*\[Sigma]^5*dot[e[5], q[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]*dot[q[2], u[1]]^8 - 
      48*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
       dot[q[2], u[1]]^8 + 32*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^2*dot[q[2], u[1]]^8 - 24*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*dot[q[2], u[1]]^8 + 
      16*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
       dot[q[2], u[1]]^8 - 24*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]*dot[q[2], u[1]]^8 + 16*\[Sigma]^4*dot[e[5], u[1]]*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^8 + 
      16*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       dot[q[2], u[1]]^8 - 8*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]*dot[q[2], u[1]]^8 - 16*\[Sigma]*dot[e[5], q[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^8 - 
      96*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]*
       dot[q[2], q[2]]*dot[q[2], u[1]]^8 + 64*\[Sigma]^5*dot[e[5], q[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^8 - 
      8*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
       dot[q[2], u[1]]^8 - 48*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^8 + 
      32*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]*dot[q[2], u[1]]^8 - 16*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
       dot[q[2], u[1]]^8 - 96*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^8 + 
      64*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]*dot[q[2], u[1]]^8 - 24*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*dot[q[2], u[1]]^8 + 
      56*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^8 - 32*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^8 - 24*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^8 - 32*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*dot[q[2], u[1]]^8 + 
      32*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^8 + 48*\[Sigma]^2*dot[e[5], q[2]]*
       dot[q[1], q[1]]^3*dot[q[2], u[1]]^9 - 32*\[Sigma]^4*dot[e[5], q[2]]*
       dot[q[1], q[1]]^3*dot[q[2], u[1]]^9 + 24*\[Sigma]*dot[e[5], u[1]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]*dot[q[2], u[1]]^9 - 
      16*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]*
       dot[q[2], u[1]]^9 + 48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]*dot[q[2], u[1]]^9 - 32*\[Sigma]^4*dot[e[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]*dot[q[2], u[1]]^9 + 
      8*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]*dot[q[2], q[2]]*
       dot[q[2], u[1]]^9 + 48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^9 - 
      32*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]*
       dot[q[2], q[2]]*dot[q[2], u[1]]^9 - 24*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[2], u[1]]^10 + 16*\[Sigma]^3*dot[e[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[2], u[1]]^10)*m[1]^2*m[2]^2*
     (dot[q[2], u[1]]*m[1] + dot[q[1], u[2]]*m[2]))/
    (dot[q[2], q[2]]*dot[q[2], u[1]]^3)
aCutLog4GRred = (2*(dot[e[5], u[1]]*dot[q[1], u[2]] - 
      dot[e[5], u[2]]*dot[q[2], u[1]])*(dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^9*dot[q[2], q[2]]^3 - 2*\[Sigma]^2*dot[e[5], u[1]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^3 - 
      dot[e[5], u[1]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^4 + 
      2*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^4 - 
      4*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^8*
       dot[q[2], q[2]]^2*dot[q[2], u[1]] + 8*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*
       dot[q[2], u[1]] + dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^8*
       dot[q[2], q[2]]^3*dot[q[2], u[1]] - 2*\[Sigma]^2*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*dot[q[2], u[1]] + 
      4*dot[e[5], q[2]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^3*dot[q[2], u[1]] - 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^3*
       dot[q[2], u[1]] - 8*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^10*
       dot[q[2], q[2]]^3*dot[q[2], u[1]] + 4*\[Sigma]*dot[e[5], u[1]]*
       dot[q[1], u[2]]^8*dot[q[2], q[2]]^4*dot[q[2], u[1]] - 
      8*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^4*
       dot[q[2], u[1]] - dot[e[5], u[2]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^4*
       dot[q[2], u[1]] + 2*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^8*
       dot[q[2], q[2]]^4*dot[q[2], u[1]] + 3*dot[e[5], u[1]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*dot[q[2], q[2]]*
       dot[q[2], u[1]]^2 - 4*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]]^2 - 
      4*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*
       dot[q[2], q[2]]*dot[q[2], u[1]]^2 - 4*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^2 + 20*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 - 
      24*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 - 8*\[Sigma]*dot[e[5], q[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^2 + 16*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 + 
      4*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^2 + 16*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^9*dot[q[2], q[2]]^2*dot[q[2], u[1]]^2 + 
      4*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^2 - 20*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 + 
      24*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 - 4*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^2 + 8*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 - 
      16*\[Sigma]*dot[e[5], q[2]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^2 + 32*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], u[2]]^8*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 - 4*dot[e[5], u[1]]*
       dot[q[1], u[2]]^9*dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 + 
      32*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^2 + 8*\[Sigma]*dot[e[5], u[2]]*dot[q[1], u[2]]^9*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^2 - 3*dot[e[5], u[1]]*
       dot[q[1], u[2]]^7*dot[q[2], q[2]]^4*dot[q[2], u[1]]^2 + 
      4*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^2 + 4*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], u[2]]^7*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^2 + 4*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], u[2]]^7*dot[q[2], q[2]]^4*dot[q[2], u[1]]^2 - 
      8*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^2 - 2*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
       dot[q[1], u[2]]^6*dot[q[2], u[1]]^3 + 4*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], q[1]]^4*dot[q[1], u[2]]^6*dot[q[2], u[1]]^3 - 
      8*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
       dot[q[2], q[2]]*dot[q[2], u[1]]^3 + 8*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], q[2]]*
       dot[q[2], u[1]]^3 + 16*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^3 - 
      dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], q[2]]*
       dot[q[2], u[1]]^3 + 4*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^3 - 
      4*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
       dot[q[2], q[2]]*dot[q[2], u[1]]^3 + 4*dot[e[5], q[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*dot[q[2], q[2]]*
       dot[q[2], u[1]]^3 - 16*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]]^3 - 
      8*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^8*
       dot[q[2], q[2]]*dot[q[2], u[1]]^3 - 16*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^8*dot[q[2], q[2]]*
       dot[q[2], u[1]]^3 + 8*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 - 
      16*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 + 2*dot[e[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^3 - 8*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 + 
      8*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 + 24*\[Sigma]^2*dot[e[5], q[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^3 - 48*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 - 
      16*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^8*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 - 64*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^3 - 4*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 + 
      32*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^3 + 16*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^10*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^3 - 4*\[Sigma]*dot[e[5], u[1]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^3 + 16*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 - 
      16*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 + 12*\[Sigma]^2*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^3 - 24*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 + 
      8*dot[e[5], q[2]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^3 + 8*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], u[2]]^7*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 - 48*\[Sigma]^4*dot[e[5], q[2]]*
       dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 + 
      8*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^3 - 48*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], u[2]]^8*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 + 4*dot[e[5], u[2]]*
       dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*dot[q[2], u[1]]^3 - 
      48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^3 + 6*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^6*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 - 12*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], u[2]]^6*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 - 
      dot[e[5], u[2]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 - 
      8*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^3 + 20*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], u[2]]^6*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^3 + dot[e[5], u[1]]*
       dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*dot[q[2], u[1]]^4 + 
      6*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*
       dot[q[2], u[1]]^4 - 16*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
       dot[q[1], u[2]]^5*dot[q[2], u[1]]^4 - 2*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*dot[q[2], u[1]]^4 + 
      4*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^5*
       dot[q[2], u[1]]^4 - 8*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^6*dot[q[2], u[1]]^4 + 16*\[Sigma]^3*dot[e[5], q[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], u[1]]^4 - 
      4*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^7*
       dot[q[2], u[1]]^4 + 16*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^7*dot[q[2], u[1]]^4 + 4*dot[e[5], u[1]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
       dot[q[2], u[1]]^4 - 10*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^4 + 
      12*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]*dot[q[2], u[1]]^4 - 16*\[Sigma]^6*dot[e[5], u[1]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
       dot[q[2], u[1]]^4 + 6*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^4 - 
      16*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]*dot[q[2], u[1]]^4 + 8*\[Sigma]^5*dot[e[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
       dot[q[2], u[1]]^4 - 12*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^4 + 
      48*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
       dot[q[2], q[2]]*dot[q[2], u[1]]^4 + 4*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*dot[q[2], q[2]]*
       dot[q[2], u[1]]^4 + 32*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]]^4 + 
      64*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*
       dot[q[2], q[2]]*dot[q[2], u[1]]^4 - 16*\[Sigma]*dot[e[5], q[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]*dot[q[2], u[1]]^4 - 
      32*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^8*
       dot[q[2], q[2]]*dot[q[2], u[1]]^4 - 8*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^9*dot[q[2], q[2]]*dot[q[2], u[1]]^4 - 
      16*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^9*
       dot[q[2], q[2]]*dot[q[2], u[1]]^4 - 8*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^4 + 16*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 - 
      8*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 + 16*\[Sigma]^6*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^4 - 8*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 + 
      16*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 - 12*\[Sigma]*dot[e[5], q[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^4 + 48*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 + 
      4*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^4 + 48*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 + 
      80*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 + 16*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^4 + 32*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 - 
      16*\[Sigma]*dot[e[5], q[2]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^4 - 96*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], u[2]]^8*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 - 64*\[Sigma]^2*dot[e[5], u[1]]*
       dot[q[1], u[2]]^9*dot[q[2], q[2]]^2*dot[q[2], u[1]]^4 - 
      16*\[Sigma]*dot[e[5], u[2]]*dot[q[1], u[2]]^9*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^4 + 4*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 - 
      10*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 + 4*\[Sigma]^4*dot[e[5], u[1]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^4 - 2*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 + 
      8*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 - 24*\[Sigma]*dot[e[5], q[2]]*
       dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 + 
      32*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^4 + 32*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], u[2]]^6*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 - 8*dot[e[5], u[1]]*
       dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 + 
      32*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^4 + 96*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^7*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^4 - dot[e[5], u[1]]*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 - 
      2*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^4 + 8*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 + 6*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 - 
      4*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^4 - 16*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^4 - 6*\[Sigma]*dot[e[5], u[1]]*
       dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], u[1]]^5 + 
      4*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
       dot[q[2], u[1]]^5 + 16*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
       dot[q[1], u[2]]^4*dot[q[2], u[1]]^5 + dot[e[5], u[2]]*
       dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*dot[q[2], u[1]]^5 + 
      2*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^4*
       dot[q[2], u[1]]^5 - 8*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
       dot[q[1], u[2]]^4*dot[q[2], u[1]]^5 + 4*dot[e[5], q[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], u[1]]^5 + 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
       dot[q[2], u[1]]^5 - 48*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^5*dot[q[2], u[1]]^5 + 8*\[Sigma]*dot[e[5], u[1]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*dot[q[2], u[1]]^5 - 
      64*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^6*
       dot[q[2], u[1]]^5 + 4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^6*dot[q[2], u[1]]^5 + 32*\[Sigma]^2*dot[e[5], q[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*dot[q[2], u[1]]^5 + 
      16*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^8*
       dot[q[2], u[1]]^5 + 2*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^5 - 
      8*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]*dot[q[2], u[1]]^5 - 4*dot[e[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
       dot[q[2], u[1]]^5 + 10*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^5 - 
      4*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]*dot[q[2], u[1]]^5 + 4*dot[e[5], q[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
       dot[q[2], u[1]]^5 + 16*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^5 - 
      32*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]*dot[q[2], u[1]]^5 - 32*\[Sigma]^6*dot[e[5], q[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
       dot[q[2], u[1]]^5 - 24*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^5 - 
      80*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
       dot[q[2], q[2]]*dot[q[2], u[1]]^5 - 64*\[Sigma]^5*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], q[2]]*
       dot[q[2], u[1]]^5 - 16*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^5 - 
      16*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
       dot[q[2], q[2]]*dot[q[2], u[1]]^5 + 8*dot[e[5], q[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]]^5 + 
      64*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
       dot[q[2], q[2]]*dot[q[2], u[1]]^5 + 96*\[Sigma]^4*dot[e[5], q[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]]^5 + 
      32*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^8*
       dot[q[2], q[2]]*dot[q[2], u[1]]^5 + 64*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]*dot[q[2], u[1]]^5 + 
      8*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]*
       dot[q[2], u[1]]^5 + 16*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^8*dot[q[2], q[2]]*dot[q[2], u[1]]^5 + 
      8*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 - 16*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^5 + 8*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 - 
      16*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 + 8*\[Sigma]^4*dot[e[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^5 - 16*\[Sigma]^6*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 + 
      4*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^5 + 16*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 - 
      32*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 - 32*\[Sigma]^6*dot[e[5], q[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^5 - 8*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 - 
      64*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 - 32*\[Sigma]^5*dot[e[5], u[1]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^5 - 8*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 - 
      32*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 - 96*\[Sigma]^4*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^5 + 96*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], u[2]]^7*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 + 64*\[Sigma]^4*dot[e[5], q[2]]*
       dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 + 
      32*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^5 + 64*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], u[2]]^8*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 + 64*\[Sigma]^2*dot[e[5], u[2]]*
       dot[q[1], u[2]]^8*dot[q[2], q[2]]^2*dot[q[2], u[1]]^5 - 
      6*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 16*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^5 - 8*\[Sigma]^5*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 - 
      4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^5 + 10*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 - 
      12*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 16*\[Sigma]^6*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^5 + 4*dot[e[5], q[2]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 16*\[Sigma]^2*dot[e[5], q[2]]*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 - 
      48*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^5 + 16*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^6*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 - 16*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 
      8*dot[e[5], u[2]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^5 - 48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^6*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 - 64*\[Sigma]^4*dot[e[5], u[2]]*
       dot[q[1], u[2]]^6*dot[q[2], q[2]]^3*dot[q[2], u[1]]^5 + 
      2*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^5 - 4*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 - dot[e[5], u[2]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 - 
      6*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^5 + 16*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^4*dot[q[2], u[1]]^5 + dot[e[5], u[1]]*
       dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], u[1]]^6 + 
      8*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
       dot[q[2], u[1]]^6 - 20*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
       dot[q[1], u[2]]^3*dot[q[2], u[1]]^6 - 6*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*dot[q[2], u[1]]^6 + 
      12*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^3*
       dot[q[2], u[1]]^6 - 24*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^4*dot[q[2], u[1]]^6 + 32*\[Sigma]^3*dot[e[5], q[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], u[1]]^6 + 
      32*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
       dot[q[2], u[1]]^6 - 8*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^5*dot[q[2], u[1]]^6 + 48*\[Sigma]^2*dot[e[5], u[1]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], u[1]]^6 + 
      64*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*
       dot[q[2], u[1]]^6 - 16*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^5*dot[q[2], u[1]]^6 + 16*\[Sigma]^3*dot[e[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^5*dot[q[2], u[1]]^6 - 
      16*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
       dot[q[2], u[1]]^6 - 96*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^6*dot[q[2], u[1]]^6 - 64*\[Sigma]^2*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*dot[q[2], u[1]]^6 - 
      16*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^7*
       dot[q[2], u[1]]^6 - 12*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^6 + 
      24*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]*dot[q[2], u[1]]^6 + 4*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
       dot[q[2], u[1]]^6 - 16*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^6 + 
      16*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 12*\[Sigma]*dot[e[5], q[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
       dot[q[2], u[1]]^6 + 48*\[Sigma]^5*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^6 + 
      8*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
       dot[q[2], u[1]]^6 + 32*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^6 + 
      96*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]*dot[q[2], u[1]]^6 + 8*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], q[2]]*
       dot[q[2], u[1]]^6 + 64*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^6 + 
      32*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 48*\[Sigma]*dot[e[5], q[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 
      128*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
       dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 64*\[Sigma]^5*dot[e[5], q[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 
      16*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]*
       dot[q[2], u[1]]^6 - 64*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 
      64*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
       dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 32*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 
      64*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^7*
       dot[q[2], q[2]]*dot[q[2], u[1]]^6 - 2*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^6 + 8*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 - 
      8*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 - 8*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^6 + 16*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 - 
      12*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 + 48*\[Sigma]^5*dot[e[5], q[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^6 + 16*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 + 
      16*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 + 24*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^6 + 80*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 + 
      64*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 - 16*\[Sigma]*dot[e[5], q[2]]*
       dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 - 
      96*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^6 - 64*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], u[2]]^7*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 - 32*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*dot[q[2], u[1]]^6 - 
      64*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^7*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^6 + dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 - 4*\[Sigma]^2*dot[e[5], u[1]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^6 + 4*\[Sigma]^4*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 + 
      8*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 - 8*\[Sigma]^3*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^6 - 16*\[Sigma]^5*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 - 
      8*\[Sigma]*dot[e[5], q[2]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^6 + 16*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 - 4*dot[e[5], u[1]]*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 - 
      8*\[Sigma]*dot[e[5], u[2]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^6 + 64*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^6 + 2*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*dot[q[2], u[1]]^6 - 
      4*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^4*
       dot[q[2], u[1]]^6 - 4*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
       dot[q[1], u[2]]^2*dot[q[2], u[1]]^7 + 8*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], q[1]]^4*dot[q[1], u[2]]^2*dot[q[2], u[1]]^7 + 
      3*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]^2*
       dot[q[2], u[1]]^7 - 4*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^4*
       dot[q[1], u[2]]^2*dot[q[2], u[1]]^7 - 4*\[Sigma]^4*dot[e[5], u[2]]*
       dot[q[1], q[1]]^4*dot[q[1], u[2]]^2*dot[q[2], u[1]]^7 + 
      8*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
       dot[q[2], u[1]]^7 + 8*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^3*dot[q[2], u[1]]^7 - 48*\[Sigma]^4*dot[e[5], q[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], u[1]]^7 - 
      96*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*
       dot[q[2], u[1]]^7 + 8*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^4*dot[q[2], u[1]]^7 - 32*\[Sigma]^4*dot[e[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^4*dot[q[2], u[1]]^7 + 
      96*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
       dot[q[2], u[1]]^7 + 64*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^5*dot[q[2], u[1]]^7 + 32*\[Sigma]*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*dot[q[2], u[1]]^7 + 
      64*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^6*
       dot[q[2], u[1]]^7 + 64*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^6*dot[q[2], u[1]]^7 + 4*\[Sigma]*dot[e[5], u[1]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
       dot[q[2], u[1]]^7 - 8*\[Sigma]^3*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^7 - 
      4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
       dot[q[2], u[1]]^7 + 20*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^7 - 
      24*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]*dot[q[2], u[1]]^7 + 24*\[Sigma]^2*dot[e[5], q[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
       dot[q[2], u[1]]^7 - 48*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^7 - 
      16*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]*dot[q[2], u[1]]^7 - 32*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
       dot[q[2], u[1]]^7 - 4*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^7 - 
      48*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]*dot[q[2], u[1]]^7 - 80*\[Sigma]^4*dot[e[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
       dot[q[2], u[1]]^7 + 8*dot[e[5], q[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^7 + 
      64*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]*dot[q[2], u[1]]^7 + 96*\[Sigma]^4*dot[e[5], q[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^7 + 
      32*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
       dot[q[2], q[2]]*dot[q[2], u[1]]^7 + 64*\[Sigma]^3*dot[e[5], u[1]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^7 + 
      16*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]*
       dot[q[2], u[1]]^7 + 64*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^6*dot[q[2], q[2]]*dot[q[2], u[1]]^7 + 
      64*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^6*
       dot[q[2], q[2]]*dot[q[2], u[1]]^7 + 4*dot[e[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^7 - 20*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 + 
      24*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 + 4*dot[e[5], q[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^7 - 16*\[Sigma]^4*dot[e[5], q[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 - 
      4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^7 - 32*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 - 
      64*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 + 32*\[Sigma]^2*dot[e[5], q[2]]*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 + 
      16*\[Sigma]*dot[e[5], u[1]]*dot[q[1], u[2]]^6*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^7 + 64*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^6*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^7 - 3*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^7 + 4*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 + 
      4*\[Sigma]^4*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 + 4*dot[e[5], u[2]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*dot[q[2], u[1]]^7 - 
      16*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]^3*
       dot[q[2], u[1]]^7 + dot[e[5], u[1]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]*
       dot[q[2], u[1]]^8 - 2*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^4*
       dot[q[1], u[2]]*dot[q[2], u[1]]^8 - 4*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], q[1]]^4*dot[q[1], u[2]]*dot[q[2], u[1]]^8 + 
      8*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^4*dot[q[1], u[2]]*
       dot[q[2], u[1]]^8 - 16*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^2*dot[q[2], u[1]]^8 + 32*\[Sigma]^3*dot[e[5], q[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*dot[q[2], u[1]]^8 - 
      4*dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
       dot[q[2], u[1]]^8 + 48*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^3*dot[q[2], u[1]]^8 - 8*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*dot[q[2], u[1]]^8 + 
      48*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^3*
       dot[q[2], u[1]]^8 - 16*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^4*dot[q[2], u[1]]^8 - 96*\[Sigma]^3*dot[e[5], q[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], u[1]]^8 - 
      64*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*
       dot[q[2], u[1]]^8 - 32*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^5*dot[q[2], u[1]]^8 - 64*\[Sigma]^3*dot[e[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^5*dot[q[2], u[1]]^8 - 
      dot[e[5], u[1]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]*dot[q[2], q[2]]*
       dot[q[2], u[1]]^8 + 2*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]*dot[q[2], q[2]]*dot[q[2], u[1]]^8 - 
      8*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*
       dot[q[2], q[2]]*dot[q[2], u[1]]^8 + 16*\[Sigma]^3*dot[e[5], q[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
       dot[q[2], u[1]]^8 + 4*dot[e[5], u[1]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^3*dot[q[2], q[2]]*dot[q[2], u[1]]^8 + 
      16*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]*dot[q[2], u[1]]^8 + 64*\[Sigma]^3*dot[e[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^3*dot[q[2], q[2]]*
       dot[q[2], u[1]]^8 - 16*\[Sigma]*dot[e[5], q[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^8 - 
      32*\[Sigma]^3*dot[e[5], q[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*
       dot[q[2], q[2]]*dot[q[2], u[1]]^8 - 8*dot[e[5], u[1]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^8 - 
      16*\[Sigma]^2*dot[e[5], u[1]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]*dot[q[2], u[1]]^8 - 32*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^5*dot[q[2], q[2]]*dot[q[2], u[1]]^8 - 
      64*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]*dot[q[2], u[1]]^8 + 4*\[Sigma]*dot[e[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^8 - 8*\[Sigma]^3*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]*dot[q[2], q[2]]^2*dot[q[2], u[1]]^8 + 
      8*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^3*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^8 + 16*\[Sigma]^3*dot[e[5], u[2]]*
       dot[q[1], q[1]]*dot[q[1], u[2]]^3*dot[q[2], q[2]]^2*
       dot[q[2], u[1]]^8 - 16*\[Sigma]*dot[e[5], u[2]]*dot[q[1], u[2]]^5*
       dot[q[2], q[2]]^2*dot[q[2], u[1]]^8 + dot[e[5], u[2]]*
       dot[q[1], q[1]]^4*dot[q[2], u[1]]^9 - 2*\[Sigma]^2*dot[e[5], u[2]]*
       dot[q[1], q[1]]^4*dot[q[2], u[1]]^9 + 4*dot[e[5], q[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]*dot[q[2], u[1]]^9 - 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]*
       dot[q[2], u[1]]^9 - 8*\[Sigma]*dot[e[5], u[1]]*dot[q[1], q[1]]^3*
       dot[q[1], u[2]]^2*dot[q[2], u[1]]^9 + 4*dot[e[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*dot[q[2], u[1]]^9 - 
      32*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]^2*
       dot[q[2], u[1]]^9 + 32*\[Sigma]^2*dot[e[5], q[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^3*dot[q[2], u[1]]^9 + 16*\[Sigma]*dot[e[5], u[1]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*dot[q[2], u[1]]^9 + 
      64*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*dot[q[1], u[2]]^4*
       dot[q[2], u[1]]^9 - dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       dot[q[2], u[1]]^9 + 2*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]*dot[q[2], u[1]]^9 - 4*dot[e[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[1], u[2]]^2*dot[q[2], q[2]]*
       dot[q[2], u[1]]^9 - 16*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^2*dot[q[2], q[2]]*dot[q[2], u[1]]^9 + 
      8*dot[e[5], u[2]]*dot[q[1], q[1]]*dot[q[1], u[2]]^4*dot[q[2], q[2]]*
       dot[q[2], u[1]]^9 + 16*\[Sigma]^2*dot[e[5], u[2]]*dot[q[1], q[1]]*
       dot[q[1], u[2]]^4*dot[q[2], q[2]]*dot[q[2], u[1]]^9 + 
      8*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^3*dot[q[1], u[2]]*
       dot[q[2], u[1]]^10 - 16*\[Sigma]*dot[e[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[1], u[2]]^3*dot[q[2], u[1]]^10)*m[1]^2*m[2]^2*
     (dot[q[2], u[1]]*m[1] + dot[q[1], u[2]]*m[2]))/
    (dot[q[1], u[2]]^2*dot[q[2], u[1]]^2)


==> anc/Neq8_Coeffs.m <==
m5treeNeq8 = -1/4*((4*\[Sigma]^2*dot[e[5], q[2]]^2*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^2 - 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^2 + 4*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]^2 + 8*\[Sigma]*dot[e[5], q[2]]*
        dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^3 - 
       8*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
        dot[k[5], u[2]]^3 + 4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^4 + 4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]*dot[k[5], u[2]]^2*dot[q[1], q[1]] - 
       4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^2*dot[q[1], q[1]] + 4*\[Sigma]*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]*dot[k[5], u[2]]^3*dot[q[1], q[1]] + 
       \[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2 - 
       4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]*dot[q[2], q[2]] + 4*\[Sigma]*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]*dot[q[2], q[2]] - 
       4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^2*dot[q[2], q[2]] - \[Sigma]^2*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^2*dot[q[1], q[1]]*dot[q[2], q[2]] - 
       \[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[2]]^2*dot[q[1], q[1]]*
        dot[q[2], q[2]] + \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*
        dot[q[2], q[2]]^2)*m[1]^2*m[2]^2)/(dot[k[5], u[1]]^2*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]])
aIratNeq8red = (4*m[1]^2*m[2]^2*(4*\[Sigma]^2*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*m[1] - 
      8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*m[1] + 4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*m[1] - 
      8*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*m[1] + 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*m[1] + 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*m[1] - 8*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       m[1] - 8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*m[1] + 
      4*\[Sigma]^2*dot[e[5], q[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*m[1] - 16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*m[1] - 
      8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*m[1] + 4*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*m[1] + 
      16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*m[1] + 4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*m[1] + 
      8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*m[1] - 
      8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*m[1] - 8*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*m[1] + 
      4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*m[1] + 4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*m[1] - 
      4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*m[1] - 
      8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*m[1] + 
      4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*m[1] + 8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*m[1] + 
      4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*m[1] - 
      8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*m[1] - 4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*m[1] + 
      4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*m[1] + \[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*m[1] - 
      2*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4*m[1] + \[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*m[1] - 
      4*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] + 8*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
       dot[q[2], q[2]]*m[1] - 4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] + 
      8*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] - 8*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]*
       dot[q[2], q[2]]*m[1] - 16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]*
       m[1] + 8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] + 
      8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] - 4*\[Sigma]^3*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]*
       m[1] + 16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] + 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] - 
      4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] - 16*\[Sigma]^2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]*m[1] - 4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] - 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] + 
      8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] + 8*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]*m[1] - 4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] - 
      4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + 
      4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + 
      4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] - 
      4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] - 4*\[Sigma]*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[1] + 4*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[1] - 8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] - 
      4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + 8*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[1] - 4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[1] + 8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + 
      4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + 
      8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + 
      4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] - 
      4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + 
      4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] - 12*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[1] - 8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[1] - 4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] - 4*\[Sigma]*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[1] - 4*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[1] + 4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + 
      8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + 8*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[1] + 4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[1] - 4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] - 
      4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^7*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 
      \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]*m[1] - 2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] + 2*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 
      \[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + \[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] + dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 
      3*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 4*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]*m[1] - 2*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] + dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 
      2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 3*\[Sigma]*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] + 4*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 
      2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + \[Sigma]*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] + dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 
      2*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - \[Sigma]*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] - \[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 
      4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 
      4*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 
      4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[1] - 4*\[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[1] + 4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 
      4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 
      8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 
      8*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 4*\[Sigma]^2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[1] - 4*\[Sigma]*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[1] + 8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 
      4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 
      4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 
      12*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 
      4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[1] + 8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[1] - 8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 
      4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[1] - 12*\[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[1] + 4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 
      8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 
      4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 
      4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 8*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[1] + 20*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[1] + 4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 
      4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 
      4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[1] - 8*\[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[1] - 8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 
      4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 
      \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*
       m[1] - 2*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] - 
      dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 2*\[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 2*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 3*\[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 2*\[Sigma]^4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 4*\[Sigma]*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 2*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 4*\[Sigma]*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 4*\[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 2*\[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 2*\[Sigma]^4*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 2*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] - 
      2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] - 2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 2*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + dot[e[5], u[1]]^2*dot[k[5], u[1]]*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 
      \[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - \[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] - dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - \[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] + 2*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 
      \[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] + 2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[1] + 3*\[Sigma]*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] - 4*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 
      dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[1] + \[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] - 4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] + 
      2*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 
      dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[1] + 2*\[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] + \[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] + \[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] + 2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 
      2*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 
      dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[1] - 4*\[Sigma]^3*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]*
       m[2] + 8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] - 
      4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] + 8*\[Sigma]^4*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]*
       m[2] - 8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] - 
      16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] + 
      8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] + 
      8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] - 4*\[Sigma]^3*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*
       m[2] + 16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] + 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] - 
      4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] - 16*\[Sigma]^2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]*m[2] - 4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] - 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] + 
      8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] + 8*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]*m[2] - 4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] - 
      4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 
      4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 4*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[2] - 4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[2] + 8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 
      8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 
      4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 
      8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 4*\[Sigma]*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[2] - 12*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[2] + 4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 
      4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 8*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[2] + 20*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[2] - 4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 
      4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 
      8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 
      4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 
      4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 12*\[Sigma]^2*
       dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 8*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[2] - 8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[2] + 4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 4*\[Sigma]*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[2] - 4*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[2] - 4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 
      8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 8*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[2] + 4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[2] + 4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 
      4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] + 2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 
      2*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 
      \[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + \[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] - dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 
      2*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 4*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]*m[2] + 2*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] - dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + \[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] + 3*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 
      4*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]*m[2] - \[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 
      dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]*m[2] - \[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 
      2*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + \[Sigma]*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] - \[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 
      4*\[Sigma]^2*dot[e[5], q[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[2], q[2]]^2*m[2] - 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[2], q[2]]^2*m[2] + 
      4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[2], q[2]]^2*m[2] - 8*\[Sigma]^3*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[2], q[2]]^2*m[2] + 
      8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[2], q[2]]^2*m[2] + 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[2], q[2]]^2*m[2] - 8*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[2], q[2]]^2*
       m[2] - 8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^6*dot[q[2], q[2]]^2*m[2] + 
      4*\[Sigma]^2*dot[e[5], q[2]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^2*m[2] - 16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[2], q[2]]^2*m[2] - 
      8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^2*m[2] + 4*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[2], q[2]]^2*m[2] + 
      16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^2*m[2] + 4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[2], q[2]]^2*m[2] + 
      8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^8*dot[q[2], q[2]]^2*m[2] - 
      8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^2*m[2] - 8*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[2], q[2]]^2*m[2] + 
      4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*
       dot[q[2], q[2]]^2*m[2] + 4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[2] + 4*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] - 
      4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[2] - 4*\[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[2] - 4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] - 
      4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] - 
      8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] + 
      8*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] + 4*\[Sigma]^2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[2] + 4*\[Sigma]*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[2] + 8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] + 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] + 
      4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] - 
      4*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] - 
      4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[2] - 12*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[2] - 8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] - 
      4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[2] + 4*\[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[2] - 4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] + 
      4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] + 
      8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] + 8*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[2] - 4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[2] - 4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] - 
      4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[2] + 4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[2] + dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 2*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 
      2*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 4*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 2*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 2*\[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 2*\[Sigma]^4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 4*\[Sigma]*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 4*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 4*\[Sigma]*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 2*\[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 3*\[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 2*\[Sigma]^4*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 2*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 
      2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 2*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*
       m[2] - dot[e[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + \[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 
      4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[2], q[2]]^3*m[2] + 
      4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[2], q[2]]^3*m[2] + 8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[2], q[2]]^3*m[2] - 
      4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[2], q[2]]^3*m[2] - 
      8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[2], q[2]]^3*m[2] - 4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*m[2] + 
      8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*m[2] + 
      4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^3*m[2] - 4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[2], q[2]]^3*m[2] - 
      \[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] - \[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] + dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 
      2*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + \[Sigma]*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] - 2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] - 
      3*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 
      4*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] - 2*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 
      4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] - 
      2*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 
      dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[2] - 3*\[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] - \[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + \[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] - 2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 
      2*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 
      dot[e[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] - \[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[2] + \[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[2], q[2]]^4*m[2] - 
      2*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
       dot[q[2], q[2]]^4*m[2] + \[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[2], q[2]]^4*m[2]))/
    (dot[k[5], u[1]]^2*dot[k[5], u[2]]^2)
aI3Neq8red = 4*(-8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[q[1], q[1]]^4 + 4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
      dot[q[1], q[1]]^4 + 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*
      dot[k[5], u[1]]^4*dot[k[5], u[2]]*dot[q[1], q[1]]^4 - 
     8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]*dot[q[1], q[1]]^4 - 8*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^5*dot[k[5], u[2]]*dot[q[1], q[1]]^4 + 
     8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^4 - 16*\[Sigma]^3*dot[e[5], q[2]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4 + 
     4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]^4 - 16*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^4 + 32*\[Sigma]^5*dot[e[5], q[2]]^2*
      dot[k[5], u[1]]*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4 + 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^2*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^4 + 8*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4 - 
     32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^4 + 4*\[Sigma]^2*dot[e[5], q[2]]^2*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^4 - 16*\[Sigma]^4*dot[e[5], q[2]]^2*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^4 - 8*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4 + 
     32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^4 + 4*\[Sigma]^3*dot[e[5], q[2]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[q[1], q[1]]^5 - 
     4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[q[1], q[1]]^5 - 4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*
      dot[q[1], q[1]]^5 - 4*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
      dot[k[5], u[1]]^2*dot[k[5], u[2]]*dot[q[1], q[1]]^5 - 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
      dot[k[5], u[2]]*dot[q[1], q[1]]^5 + 8*\[Sigma]^4*dot[e[5], q[2]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]*dot[q[1], q[1]]^5 + 
     4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]*
      dot[q[1], q[1]]^5 + 4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^3*dot[k[5], u[2]]*dot[q[1], q[1]]^5 - 
     8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]*
      dot[q[1], q[1]]^5 + 4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*
      dot[k[5], u[1]]*dot[k[5], u[2]]^2*dot[q[1], q[1]]^5 - 
     8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^5 - 12*\[Sigma]^3*dot[e[5], q[2]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^2*dot[q[1], q[1]]^5 + 
     16*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^5 + 8*\[Sigma]^3*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^2*dot[q[1], q[1]]^5 + 
     4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]^5 - 16*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^5 - 4*\[Sigma]^3*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[2]]^3*dot[q[1], q[1]]^5 + 
     16*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^5 + 4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^5 - 16*\[Sigma]^4*dot[e[5], q[2]]*
      dot[e[5], u[2]]*dot[k[5], u[2]]^3*dot[q[1], q[1]]^5 - 
     4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^5 + 16*\[Sigma]^4*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^3*dot[q[1], q[1]]^5 + 
     2*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
      dot[q[1], q[1]]^6 - \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*
      dot[q[1], q[1]]^6 - 2*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]*
      dot[k[5], u[2]]*dot[q[1], q[1]]^6 + 4*\[Sigma]^4*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]*dot[q[1], q[1]]^6 - 
     2*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]*
      dot[q[1], q[1]]^6 + \[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]^6 - 4*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]^6 - 2*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^6 + 8*\[Sigma]^5*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[2]]^2*dot[q[1], q[1]]^6 + 
     \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[2]]^2*dot[q[1], q[1]]^6 - 
     4*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[2]]^2*dot[q[1], q[1]]^6 + 
     16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]] - 
     8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]*
      dot[q[1], q[1]]^3*dot[q[2], q[2]] - 16*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
      dot[q[2], q[2]] + 16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^3*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]] + 
     16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]] + 
     8*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^3*dot[q[2], q[2]] - 32*\[Sigma]^5*dot[e[5], q[2]]^2*
      dot[k[5], u[1]]*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]] - 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^2*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]] + 
     32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]] - 
     8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^3*dot[q[2], q[2]] + 16*\[Sigma]^4*dot[e[5], q[2]]^2*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]] - 
     32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]] - 
     4*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
      dot[q[1], q[1]]^4*dot[q[2], q[2]] + 4*\[Sigma]*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
     4*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^2*
      dot[k[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
      dot[k[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
     16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
      dot[k[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
     4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]*
      dot[q[1], q[1]]^4*dot[q[2], q[2]] + 12*\[Sigma]^2*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]*dot[q[1], q[1]]^4*
      dot[q[2], q[2]] + 8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
     16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
     20*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
     32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
     12*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]^4*dot[q[2], q[2]] + 16*\[Sigma]^4*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^2*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
     4*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^4*dot[q[2], q[2]] - 32*\[Sigma]^5*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^4*dot[q[2], q[2]] + 32*\[Sigma]^4*dot[e[5], q[2]]*
      dot[e[5], u[2]]*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
     8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^4*dot[q[2], q[2]] - 4*\[Sigma]^2*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
      dot[q[2], q[2]] + 4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^4*dot[q[2], q[2]] - 16*\[Sigma]^4*dot[e[5], u[1]]^2*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
     4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
      dot[q[1], q[1]]^5*dot[q[2], q[2]] + 2*\[Sigma]^2*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^2*dot[q[1], q[1]]^5*dot[q[2], q[2]] + 
     4*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]*
      dot[q[1], q[1]]^5*dot[q[2], q[2]] - 12*\[Sigma]^4*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]*dot[q[1], q[1]]^5*
      dot[q[2], q[2]] + 6*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]*
      dot[k[5], u[2]]*dot[q[1], q[1]]^5*dot[q[2], q[2]] - 
     2*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[2]]^2*dot[q[1], q[1]]^5*
      dot[q[2], q[2]] + 12*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]^5*dot[q[2], q[2]] + 4*\[Sigma]^3*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[2]]^2*dot[q[1], q[1]]^5*dot[q[2], q[2]] - 
     24*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]^5*dot[q[2], q[2]] - 2*\[Sigma]^2*dot[e[5], u[2]]^2*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^5*dot[q[2], q[2]] + 
     12*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[2]]^2*dot[q[1], q[1]]^5*
      dot[q[2], q[2]] - 16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^3*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
      dot[q[2], q[2]]^2 - 16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^3*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
      dot[q[2], q[2]]^2 + 8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 
     8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 16*\[Sigma]^3*dot[e[5], q[2]]^2*
      dot[k[5], u[1]]*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 
     16*\[Sigma]^5*dot[e[5], q[2]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 16*\[Sigma]*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
      dot[q[2], q[2]]^2 + 16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
      dot[k[5], u[1]]^2*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
      dot[q[2], q[2]]^2 - 16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^2*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
      dot[q[2], q[2]]^2 - 16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^2*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
      dot[q[2], q[2]]^2 - 16*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^3*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
      dot[q[2], q[2]]^2 - 16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^3*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
      dot[q[2], q[2]]^2 - 8*\[Sigma]^2*dot[e[5], q[2]]^2*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 8*\[Sigma]^4*dot[e[5], q[2]]^2*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 
     16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 
     16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 
     8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 8*\[Sigma]^2*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^2*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
      dot[q[2], q[2]]^2 + 8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 
     8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[q[1], q[1]]^3*
      dot[q[2], q[2]]^2 - 8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
      dot[k[5], u[1]]^2*dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
      dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 
     8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
      dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 
     8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 
     4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 4*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
      dot[q[2], q[2]]^2 - 8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
      dot[k[5], u[1]]*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 
     24*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 
     16*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 
     8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 8*\[Sigma]^4*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^2*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
      dot[q[2], q[2]]^2 + 8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 
     24*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 8*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[2]]*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 
     24*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 4*\[Sigma]*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 
     16*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 8*\[Sigma]^2*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
      dot[q[2], q[2]]^2 - 8*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 
     16*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
      dot[q[2], q[2]]^2 + 6*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 
     2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*dot[q[1], q[1]]^4*
      dot[q[2], q[2]]^2 - 6*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]*
      dot[k[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 + 
     4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
      dot[k[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 + 
     12*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
      dot[k[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 
     6*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]*
      dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 2*\[Sigma]^2*dot[e[5], u[1]]^2*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 
     12*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*
      dot[q[2], q[2]]^2 + 2*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 + 
     28*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - \[Sigma]^2*dot[e[5], u[2]]^2*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 
     14*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*
      dot[q[2], q[2]]^2 - 8*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
     16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 
     8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 16*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^4*dot[q[1], q[1]]*
      dot[q[2], q[2]]^3 + 16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^2*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 
     8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 4*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]*dot[q[1], q[1]]^2*
      dot[q[2], q[2]]^3 - 8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^2*dot[k[5], u[2]]*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 
     4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 8*\[Sigma]^3*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^3*dot[k[5], u[2]]*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 
     8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 
     8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 
     8*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 
     8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 8*\[Sigma]^5*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 
     8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 8*\[Sigma]^4*dot[e[5], q[2]]*
      dot[e[5], u[2]]*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 
     4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 16*\[Sigma]^2*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
      dot[q[2], q[2]]^3 + 8*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 
     16*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
      dot[q[2], q[2]]^3 - 8*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 4*\[Sigma]^3*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 
     2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*dot[q[1], q[1]]^3*
      dot[q[2], q[2]]^3 + 4*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]*
      dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 
     8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
      dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 
     8*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
      dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 
     4*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 6*\[Sigma]^2*dot[e[5], u[1]]^2*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 
     8*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
      dot[q[2], q[2]]^3 - 12*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 
     16*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 4*\[Sigma]^2*dot[e[5], u[2]]^2*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 
     8*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
      dot[q[2], q[2]]^3 + 4*\[Sigma]^2*dot[e[5], q[2]]^2*dot[k[5], u[2]]^4*
      dot[q[2], q[2]]^4 - 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]*dot[k[5], u[2]]^4*dot[q[2], q[2]]^4 + 
     4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^4*
      dot[q[2], q[2]]^4 + 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*
      dot[k[5], u[2]]^5*dot[q[2], q[2]]^4 - 8*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]*dot[k[5], u[2]]^5*dot[q[2], q[2]]^4 + 
     4*dot[e[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[2], q[2]]^4 + 
     8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 
     8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 4*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[2]]*dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 
     8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 
     4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 4*\[Sigma]*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 
     \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*dot[q[1], q[1]]^2*
      dot[q[2], q[2]]^4 + 2*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 + 4*\[Sigma]^2*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]*dot[q[1], q[1]]^2*
      dot[q[2], q[2]]^4 - 3*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 - 2*\[Sigma]^4*dot[e[5], u[1]]^2*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 + 
     8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 + 4*\[Sigma]^5*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 - 
     \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
      dot[q[2], q[2]]^4 - 2*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 - 4*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[2]]*dot[k[5], u[2]]^3*dot[q[2], q[2]]^5 + 
     4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^3*
      dot[q[2], q[2]]^5 - 4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[2]]^4*dot[q[2], q[2]]^5 - 2*\[Sigma]^3*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]*dot[k[5], u[2]]*dot[q[1], q[1]]*dot[q[2], q[2]]^5 - 
     2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[2]]^2*dot[q[1], q[1]]*
      dot[q[2], q[2]]^5 + \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[2]]^2*
      dot[q[2], q[2]]^6)*m[1]^2*m[2]^2*(dot[k[5], u[1]]*m[1] - 
     dot[k[5], u[2]]*m[2])
aI4Neq8red = (-2*(dot[e[5], u[2]]*dot[k[5], u[1]] - 
      dot[e[5], u[1]]*dot[k[5], u[2]])*(-8*\[Sigma]*dot[e[5], q[2]]*
       dot[k[5], u[1]]^10*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4 + 
      4*dot[e[5], u[2]]*dot[k[5], u[1]]^11*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4 + 24*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4 - 4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^10*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4 - 
      16*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^10*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4 - 16*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4 - 16*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4 + 
      16*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4 + 8*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4 + 16*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4 + 
      24*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4 - 8*dot[e[5], u[1]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^4 - 16*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4 - 
      16*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4 - 8*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^4 + 16*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4 + 
      4*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^4 - 4*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^4 + 4*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*dot[q[1], q[1]]^5 - 
      4*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^5 - 4*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^5 - 4*\[Sigma]^2*dot[e[5], q[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^5 - 
      8*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^5 + 16*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^5 + 8*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*dot[q[1], q[1]]^5 + 
      12*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^5 - 8*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^5 - 16*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^5 - 
      4*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^5 - 4*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^5 + 16*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^5 - 
      4*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^5 + 2*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^6 - \[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*dot[q[1], q[1]]^6 - 
      \[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^6 - 4*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^6 + 2*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^6 + 
      4*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^6 - \[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^6 - \[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^6 + 
      4*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]*
       dot[q[1], q[1]]^4*dot[q[2], q[2]] - 4*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^10*dot[k[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
      20*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4*dot[q[2], q[2]] + 8*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] + 16*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
      12*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4*dot[q[2], q[2]] + 24*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] - 28*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
      8*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4*dot[q[2], q[2]] - 16*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] - 28*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
      16*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*dot[q[2], q[2]] + 24*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] + 16*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]] - 28*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] - 4*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
      8*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^4*dot[q[2], q[2]] + \[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^9*dot[q[1], q[1]]^5*dot[q[2], q[2]] + 
      \[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]*
       dot[q[1], q[1]]^5*dot[q[2], q[2]] - 4*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]*dot[q[1], q[1]]^5*dot[q[2], q[2]] - 
      8*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^5*dot[q[2], q[2]] + 4*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*dot[q[1], q[1]]^5*
       dot[q[2], q[2]] + 4*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^5*dot[q[2], q[2]] + 
      16*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^5*dot[q[2], q[2]] - 8*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^5*
       dot[q[2], q[2]] - 12*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^5*dot[q[2], q[2]] + 
      3*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^5*dot[q[2], q[2]] + 3*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^5*
       dot[q[2], q[2]] - 16*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 
      8*dot[e[5], u[2]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2 + 48*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 
      8*dot[e[5], u[1]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2 - 32*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 
      32*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 32*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2 + 32*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 
      16*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 32*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2 + 48*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 
      16*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 32*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2 - 32*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 
      16*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 32*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2 + 8*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 
      8*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2 + 8*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 
      8*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 24*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 24*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 16*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 - 16*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 
      16*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 8*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 24*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 
      8*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - \[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^9*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 
      \[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 + 10*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 - 5*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 + 
      12*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 + 3*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 - 24*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 + 
      6*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 4*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 - 8*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 + 
      8*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 + 8*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 + 8*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 
      12*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 4*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 + 4*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 
      8*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 8*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 + 8*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 
      16*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 24*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 24*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 
      16*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 16*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 + 8*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 
      24*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 8*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 + 4*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 
      4*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 6*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 - 12*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 
      10*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 12*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 - 12*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 
      20*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 16*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 - 8*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 
      16*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 8*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 - 20*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 
      12*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 10*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 - 12*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 
      6*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 12*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 + 4*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 
      4*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 8*\[Sigma]*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[2], q[2]]^4 + 
      4*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^4 + 24*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^4 - 4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[2], q[2]]^4 - 
      16*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^4 - 16*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^8*dot[q[2], q[2]]^4 - 16*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[2], q[2]]^4 + 
      16*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^4 + 8*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^8*dot[q[2], q[2]]^4 + 16*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*dot[q[2], q[2]]^4 + 
      24*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*
       dot[q[2], q[2]]^4 - 8*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^9*dot[q[2], q[2]]^4 - 16*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*dot[q[2], q[2]]^4 - 
      16*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*
       dot[q[2], q[2]]^4 - 8*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^10*dot[q[2], q[2]]^4 + 16*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^10*dot[q[2], q[2]]^4 + 
      4*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^10*
       dot[q[2], q[2]]^4 - 4*dot[e[5], u[1]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^11*dot[q[2], q[2]]^4 + 8*\[Sigma]^2*dot[e[5], q[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 8*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 
      28*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 4*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 + 28*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 
      12*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 24*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 16*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 
      16*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 24*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 20*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 
      8*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 16*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 + 28*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 
      4*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^9*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 16*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 8*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 
      4*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^10*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 4*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 + 4*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 + 
      12*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 - 8*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 - 8*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 + 
      8*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 - 8*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 + 4*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 - 
      6*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 - 3*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 + 24*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 + 
      5*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 - 12*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 - 10*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 + 
      \[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 + \[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[2]]^9*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 - 
      4*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[2], q[2]]^5 + 4*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^5*dot[q[2], q[2]]^5 + 12*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[2], q[2]]^5 - 
      16*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^5 - 4*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^5 - 8*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[2], q[2]]^5 + 
      4*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^5 + 8*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^5 + 16*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[2], q[2]]^5 + 
      4*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^5 - 8*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^8*dot[q[2], q[2]]^5 - 16*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[2], q[2]]^5 + 
      4*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*
       dot[q[2], q[2]]^5 + 4*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^9*dot[q[2], q[2]]^5 - 3*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]*
       dot[q[2], q[2]]^5 - 3*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^5 + 
      12*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5 + 8*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^5 - 4*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^5 - 
      16*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5 - 4*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^5 + 8*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^5 + 
      4*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5 - \[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]*dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^5 - 
      \[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[2]]^9*dot[q[1], q[1]]*
       dot[q[2], q[2]]^5 + \[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[2], q[2]]^6 + \[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[2], q[2]]^6 - 
      4*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[2], q[2]]^6 - 2*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^6*dot[q[2], q[2]]^6 + \[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[2], q[2]]^6 + 
      4*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^6 + \[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^6 - 2*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[2], q[2]]^6)*m[1]^2*m[2]^2*
     (dot[k[5], u[1]]*m[1] - dot[k[5], u[2]]*m[2]))/
    (dot[k[5], u[1]]^2*dot[k[5], u[2]]^2)
aI5Neq8red = (4*(dot[e[5], u[2]]*dot[k[5], u[1]] - 
      dot[e[5], u[1]]*dot[k[5], u[2]])*m[1]^2*m[2]^2*
     (16*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^10*dot[k[5], u[2]]*
       dot[q[1], q[1]]^4*m[1] - 8*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^10*dot[k[5], u[2]]*dot[q[1], q[1]]^4*m[1] - 
      8*dot[e[5], u[2]]*dot[k[5], u[1]]^11*dot[k[5], u[2]]*dot[q[1], q[1]]^4*
       m[1] + 4*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^11*dot[k[5], u[2]]*
       dot[q[1], q[1]]^4*m[1] - 48*\[Sigma]^2*dot[e[5], q[2]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*m[1] + 
      24*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4*m[1] + 8*dot[e[5], u[1]]*dot[k[5], u[1]]^10*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*m[1] - 
      4*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^10*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4*m[1] + 32*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^10*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*m[1] - 
      16*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^10*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4*m[1] + 32*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*m[1] + 
      16*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4*m[1] - 16*\[Sigma]^5*dot[e[5], q[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*m[1] - 
      32*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4*m[1] + 16*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*m[1] - 
      16*dot[e[5], u[2]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4*m[1] - 24*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*m[1] + 
      16*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4*m[1] - 48*\[Sigma]^2*dot[e[5], q[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*m[1] + 
      24*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*m[1] + 16*dot[e[5], u[1]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*m[1] + 
      24*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*m[1] - 16*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*m[1] + 
      32*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*m[1] - 16*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*m[1] + 
      16*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*m[1] - 8*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*m[1] - 
      32*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*m[1] + 16*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*m[1] - 
      8*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*
       m[1] + 4*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*m[1] + 8*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*m[1] - 
      4*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^4*m[1] - 8*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]*dot[q[1], q[1]]^5*m[1] + 
      4*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]*
       dot[q[1], q[1]]^5*m[1] + 8*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]*dot[q[1], q[1]]^5*m[1] - 4*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]*dot[q[1], q[1]]^5*m[1] + 
      8*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]*
       dot[q[1], q[1]]^5*m[1] - 4*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]*dot[q[1], q[1]]^5*m[1] + 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^5*m[1] + 12*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*dot[q[1], q[1]]^5*m[1] - 
      8*\[Sigma]^6*dot[e[5], q[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^5*m[1] - 32*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*dot[q[1], q[1]]^5*m[1] + 
      16*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^5*m[1] - 16*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*dot[q[1], q[1]]^5*m[1] + 
      8*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^5*m[1] - 24*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^5*m[1] + 
      12*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^5*m[1] + 16*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^5*m[1] + 
      24*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^5*m[1] - 16*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^5*m[1] + 
      8*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^5*m[1] - 4*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^5*m[1] + 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^5*m[1] - 4*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^5*m[1] - 
      32*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^5*m[1] + 16*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^5*m[1] + 
      8*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^5*m[1] - 4*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^5*m[1] - 
      4*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*
       dot[q[1], q[1]]^6*m[1] + 2*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]*dot[q[1], q[1]]^6*m[1] + 
      2*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*
       dot[q[1], q[1]]^6*m[1] - \[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]*dot[q[1], q[1]]^6*m[1] + 2*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^6*m[1] + 
      7*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^6*m[1] - 4*\[Sigma]^6*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^6*m[1] - 
      4*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^6*m[1] + 2*\[Sigma]^5*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^6*m[1] - 
      8*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^6*m[1] + 4*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^6*m[1] + 
      2*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^6*m[1] - \[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^6*m[1] + 
      2*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^6*m[1] - \[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^6*m[1] - 
      40*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 16*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] + 20*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^10*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 
      8*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^10*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 120*\[Sigma]^3*
       dot[e[5], q[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]*m[1] - 48*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 
      20*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 8*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] - 80*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 
      32*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 80*\[Sigma]^2*dot[e[5], q[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] - 48*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 
      32*\[Sigma]^6*dot[e[5], q[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 80*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] - 32*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 
      40*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 64*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] - 32*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 
      120*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 48*\[Sigma]^5*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] - 40*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 64*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] + 32*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 
      80*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 32*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] - 40*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 
      16*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 80*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] - 32*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 
      20*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 8*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] - 20*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 8*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] - 4*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] + 8*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[1] - 4*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] - 8*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[1] + 4*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] + 4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[1] + 8*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] + 
      8*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] - 4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[1] + 4*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] - 
      4*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] - 16*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[1] - 20*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] + 
      8*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] - 8*\[Sigma]*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[1] - 12*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] - 
      44*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] + 16*\[Sigma]^7*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[1] + 72*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] - 
      24*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] + 8*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[1] + 16*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] + 
      40*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] - 16*\[Sigma]^6*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[1] + 8*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] + 
      64*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] - 24*\[Sigma]^6*dot[e[5], q[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[1] - 8*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] - 32*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[1] - 76*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] + 
      32*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] - 16*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[1] - 20*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] + 
      8*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] - 4*\[Sigma]*dot[e[5], q[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[1] - 20*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] + 
      8*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] + 8*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[1] + 84*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] - 
      32*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] + 4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[1] - 4*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] - 20*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[1] + 8*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] - 
      2*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*
       dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[1] + 8*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]*dot[q[1], q[1]]^5*dot[q[2], q[2]]*
       m[1] - 4*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*
       dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[1] - 4*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]*dot[q[1], q[1]]^5*dot[q[2], q[2]]*
       m[1] + 5*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*
       dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[1] - 2*\[Sigma]^6*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]*dot[q[1], q[1]]^5*dot[q[2], q[2]]*
       m[1] + 4*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[1] - 
      7*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[1] + 6*\[Sigma]^6*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^5*dot[q[2], q[2]]*
       m[1] - 2*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[1] - 
      4*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[1] + 6*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^5*dot[q[2], q[2]]*
       m[1] - 26*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[1] + 
      8*\[Sigma]^7*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[1] - 4*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^5*dot[q[2], q[2]]*
       m[1] + 15*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[1] - 
      4*\[Sigma]^6*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[1] + 4*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^5*dot[q[2], q[2]]*
       m[1] + 19*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[1] - 
      8*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[1] - 6*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^5*dot[q[2], q[2]]*
       m[1] + 2*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[1] - 
      2*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[1] - 4*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]^5*dot[q[2], q[2]]*
       m[1] + 2*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[1] + 
      16*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 
      24*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] - 
      16*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] - 8*dot[e[5], u[2]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 12*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 8*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 48*\[Sigma]^2*dot[e[5], q[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 72*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 48*\[Sigma]^6*dot[e[5], q[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 8*dot[e[5], u[1]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 
      12*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] - 
      8*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 32*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 48*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 32*\[Sigma]^5*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 32*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 
      80*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 
      16*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] - 
      32*\[Sigma]^7*dot[e[5], q[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] - 32*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 48*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 32*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 16*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] - 
      56*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] - 
      32*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 
      32*\[Sigma]^6*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] - 
      48*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] - 
      72*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 
      48*\[Sigma]^6*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 16*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 56*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 32*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 32*\[Sigma]^6*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 32*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 
      48*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] - 
      32*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 16*\[Sigma]*dot[e[5], q[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 24*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 16*\[Sigma]^5*dot[e[5], q[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 32*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] - 
      48*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 
      32*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] - 8*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 12*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 8*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 8*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 
      12*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] - 
      8*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 4*\[Sigma]*dot[e[5], q[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*
       m[1] - 12*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] + 
      8*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] - 4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*
       m[1] + 12*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] - 
      8*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] - 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] + 
      32*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] - 
      24*\[Sigma]^6*dot[e[5], q[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] + 4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] + 8*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] + 8*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] - 
      52*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] + 
      32*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] + 8*\[Sigma]*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] - 28*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] - 28*\[Sigma]^5*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] + 24*\[Sigma]^7*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] + 4*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] - 16*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] - 8*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] + 
      48*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] + 
      60*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] - 
      40*\[Sigma]^6*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] + 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] + 
      56*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] + 
      24*\[Sigma]^6*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] - 
      16*\[Sigma]^8*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] + 8*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] - 32*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] - 72*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] + 48*\[Sigma]^6*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] - 104*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] - 8*\[Sigma]^5*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] + 16*\[Sigma]^7*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] + 4*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] - 
      48*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] - 
      52*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] + 
      24*\[Sigma]^7*dot[e[5], q[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] + 16*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] + 84*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] + 40*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] - 32*\[Sigma]^7*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] - 4*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] + 
      52*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] + 
      20*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] - 
      8*\[Sigma]^6*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] + 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] + 
      16*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] - 
      8*\[Sigma]^6*dot[e[5], q[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] + 4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] - 56*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] - 64*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] + 32*\[Sigma]^6*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] - 8*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] - 
      4*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] + 16*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] + 16*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] - 8*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] + 4*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[1] - 
      10*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[1] + 
      6*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[1] + 
      2*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[1] - 
      2*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[1] - 
      10*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[1] + 
      14*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[1] - 
      12*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[1] + 
      6*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[1] - 
      10*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[1] + 
      8*\[Sigma]^7*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[1] + 8*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[1] - 14*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[1] + 18*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[1] - 4*\[Sigma]^7*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[1] + 4*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[1] - 8*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[1] + 2*\[Sigma]^6*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[1] - 4*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[1] + 4*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[1] + 22*\[Sigma]^6*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[1] - 8*\[Sigma]^8*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[1] + 6*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[1] - 18*\[Sigma]^5*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[1] + 4*\[Sigma]^7*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[1] + 4*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[1] - 
      20*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[1] - 
      12*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[1] + 
      8*\[Sigma]^7*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[1] + 
      2*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[1] + 
      6*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[1] - 
      2*\[Sigma]^6*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[1] + 
      6*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[1] + 
      2*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[1] - 
      2*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[1] - 
      24*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] + 16*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] + 12*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 8*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] + 72*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 
      48*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 12*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] + 8*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 
      48*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] + 32*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] - 48*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 
      16*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] + 32*\[Sigma]^6*dot[e[5], q[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] + 48*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 
      32*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] + 24*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] + 32*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 
      32*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] + 72*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] - 48*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 
      24*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 32*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] + 32*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 
      48*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] + 32*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] - 24*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] + 
      16*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] + 48*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] - 32*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] + 
      12*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 8*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] - 12*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] + 8*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] + 8*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] - 
      8*\[Sigma]^6*dot[e[5], q[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] - 
      8*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] + 
      8*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] - 4*\[Sigma]*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] - 20*\[Sigma]^5*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] + 24*\[Sigma]^7*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] - 8*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] - 
      4*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] + 4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] + 8*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] + 32*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] - 32*\[Sigma]^6*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] + 8*\[Sigma]^2*dot[e[5], q[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] + 32*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] - 8*\[Sigma]^6*dot[e[5], q[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] - 16*\[Sigma]^8*dot[e[5], q[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] - 4*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] + 
      4*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] + 
      12*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] + 
      8*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] - 16*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] - 60*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] - 8*\[Sigma]^5*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] + 32*\[Sigma]^7*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] - 8*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] - 
      20*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] - 
      44*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] + 
      24*\[Sigma]^7*dot[e[5], q[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] + 
      56*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] - 
      24*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] - 
      16*\[Sigma]^7*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] + 8*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] + 32*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] + 88*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] - 48*\[Sigma]^6*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] + 8*\[Sigma]^2*dot[e[5], q[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] + 64*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] - 24*\[Sigma]^6*dot[e[5], q[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] - 8*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] - 
      32*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] - 
      60*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] + 
      40*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] - 16*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] - 52*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] + 16*\[Sigma]^5*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] - 4*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] - 
      20*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] + 
      8*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] + 8*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] + 76*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] - 32*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] + 4*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] + 
      8*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] - 4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] - 20*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] + 8*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] - 2*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] + 
      6*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] - 
      4*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] - 
      2*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] + 
      2*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] + 
      6*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] - 
      14*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] + 
      8*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] - 2*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[1] + 6*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[1] - 4*\[Sigma]^5*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[1] - 4*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] + 
      8*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] + 
      8*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] - 
      6*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] + 
      8*\[Sigma]^6*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] - 
      8*\[Sigma]^8*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] - 
      6*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] - 
      24*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] + 
      8*\[Sigma]^8*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] - 4*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[1] + 12*\[Sigma]^5*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[1] - 2*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] + 
      14*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] - 
      8*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] + 
      2*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] - 
      4*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] + 
      4*\[Sigma]^6*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] - 
      6*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] + 
      28*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] - 
      12*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] - 2*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[1] - 2*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[1] - 8*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] + 
      4*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[1] + 4*\[Sigma]*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[1] - 12*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] + 
      8*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] - 4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[1] + 12*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] - 
      8*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] - 8*\[Sigma]^2*dot[e[5], q[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[1] + 32*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] - 
      24*\[Sigma]^6*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] + 4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[1] + 8*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] - 44*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[1] + 32*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] + 
      8*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] - 28*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[1] + 16*\[Sigma]^7*dot[e[5], q[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] - 
      8*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] + 8*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[1] - 8*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] - 
      8*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4*m[1] + 40*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[1] + 16*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] - 
      32*\[Sigma]^6*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] + 36*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[1] - 24*\[Sigma]^6*dot[e[5], q[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] + 
      8*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4*m[1] - 16*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[1] - 8*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] + 
      16*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] - 72*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[1] + 48*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] + 
      4*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] - 32*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[1] + 16*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] + 
      36*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] - 24*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[1] - 4*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] + 44*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[1] - 24*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] + 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] - 4*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]*dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[1] + 4*dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] - 32*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[1] + 16*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] - 
      8*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] + 4*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[1] + 8*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^9*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] - 4*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]*dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[1] + 2*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[1] - 
      4*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[1] + 
      2*\[Sigma]^6*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[1] - 
      2*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[1] + 
      2*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[1] + 4*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[1] - 12*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[1] + 16*\[Sigma]^5*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[1] - 8*\[Sigma]^7*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[1] + 6*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[1] - 2*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[1] - 4*\[Sigma]^7*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[1] - 8*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[1] + 14*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[1] - 14*\[Sigma]^6*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[1] + 8*\[Sigma]^8*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[1] - 14*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[1] + 6*\[Sigma]^6*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[1] + 8*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[1] - 
      6*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[1] - 
      2*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[1] + 
      4*\[Sigma]^7*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[1] + 
      2*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[1] + 
      24*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[1] - 
      8*\[Sigma]^7*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[1] - 
      8*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[1] + 
      13*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[1] - 
      12*\[Sigma]^6*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[1] + 
      4*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[1] - 
      27*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[1] + 
      12*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[1] + 4*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[1] - 6*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[1] + 4*\[Sigma]^5*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[1] + 2*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[1] - 
      \[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[1] + 
      2*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[1] - \[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[1] - 2*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^5*
       m[1] + 4*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[1] - 
      2*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[1] + 2*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^5*
       m[1] - 2*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[1] + 
      6*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[1] - 14*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^5*
       m[1] + 8*\[Sigma]^6*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[1] - 
      2*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[1] - 2*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^5*
       m[1] + 4*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[1] - 
      4*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[1] + 6*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^5*
       m[1] + 6*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[1] - 
      8*\[Sigma]^7*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[1] + 8*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^5*
       m[1] - 6*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[1] + 
      4*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[1] - 15*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^5*
       m[1] + 10*\[Sigma]^6*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[1] - 
      4*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[1] - 3*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^5*
       m[1] + 2*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[1] - 
      2*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[1] + 8*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^5*
       m[1] - 4*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[1] + 
      8*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[1] - 4*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^5*
       m[1] - 2*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[1] + \[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^5*
       m[1] - 2*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[2]]^8*dot[q[1], q[1]]*
       dot[q[2], q[2]]^5*m[1] + \[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[1] - 24*\[Sigma]^2*dot[e[5], q[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] + 16*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 
      12*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 8*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] + 72*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 
      48*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 12*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] + 8*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 
      48*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 32*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] - 48*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 
      16*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 32*\[Sigma]^6*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] + 48*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 
      32*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 24*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] + 32*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 
      32*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 72*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] - 48*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 
      24*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 32*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] + 32*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 
      48*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 32*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] - 24*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 
      16*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 48*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] - 32*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 
      12*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 8*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] - 12*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 8*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] + 8*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] - 4*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[2] - 8*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] + 4*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[2] + 4*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] - 32*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[2] + 16*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] + 
      8*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] - 4*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[2] - 4*dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] + 32*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[2] - 16*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] + 
      36*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] - 24*\[Sigma]^6*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[2] + 4*dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] - 44*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[2] + 24*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] - 
      36*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] + 24*\[Sigma]^5*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[2] + 8*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] - 28*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[2] + 16*\[Sigma]^7*dot[e[5], q[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] + 
      72*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] - 48*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[2] - 8*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] + 16*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[2] + 8*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] - 
      16*\[Sigma]^6*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] - 8*\[Sigma]^2*dot[e[5], q[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[2] + 32*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] - 
      24*\[Sigma]^6*dot[e[5], q[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] + 8*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[2] - 40*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] - 
      16*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] + 32*\[Sigma]^6*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[2] + 8*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] - 8*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[2] + 8*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] + 
      4*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] - 12*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[2] + 8*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] - 
      8*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] + 44*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[2] - 32*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] - 
      4*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]*m[2] + 4*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] - 
      12*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] + 8*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[2] + 2*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[2] - \[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[2] + 
      2*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*
       dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[2] - \[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]*dot[q[1], q[1]]^5*dot[q[2], q[2]]*
       m[2] - 8*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*
       dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[2] + 4*\[Sigma]^5*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]*dot[q[1], q[1]]^5*dot[q[2], q[2]]*
       m[2] + 2*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[2] - 8*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^5*dot[q[2], q[2]]*
       m[2] + 4*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[2] + 
      4*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[2] + 3*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^5*dot[q[2], q[2]]*
       m[2] - 2*\[Sigma]^6*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[2] - 
      4*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[2] + 15*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^5*dot[q[2], q[2]]*
       m[2] - 10*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[2] - 
      8*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[2] + 6*\[Sigma]^5*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^5*dot[q[2], q[2]]*
       m[2] + 4*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[2] - 6*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^5*dot[q[2], q[2]]*
       m[2] - 6*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[2] + 
      8*\[Sigma]^7*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[2] + 2*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^5*dot[q[2], q[2]]*
       m[2] + 2*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[2] - 
      4*\[Sigma]^6*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[2] - 6*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]^5*dot[q[2], q[2]]*
       m[2] + 14*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[2] - 
      8*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[2] - 2*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]^5*dot[q[2], q[2]]*
       m[2] + 2*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[2] + 
      2*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[2] - 4*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^5*dot[q[2], q[2]]*
       m[2] + 2*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^5*dot[q[2], q[2]]*m[2] + 
      16*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 
      24*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 
      16*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 8*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 12*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 8*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 48*\[Sigma]^2*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 72*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 48*\[Sigma]^6*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 8*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 
      12*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 
      8*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 32*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 48*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 32*\[Sigma]^5*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 32*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 
      80*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 
      16*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 
      32*\[Sigma]^7*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 32*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 48*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 32*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 16*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 
      56*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 
      32*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 
      32*\[Sigma]^6*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 
      48*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 
      72*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 
      48*\[Sigma]^6*dot[e[5], q[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 16*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 56*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 32*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 32*\[Sigma]^6*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 32*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 
      48*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 
      32*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 16*\[Sigma]*dot[e[5], q[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 24*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 16*\[Sigma]^5*dot[e[5], q[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 32*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 
      48*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 
      32*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 8*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 12*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 8*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 8*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^9*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 
      12*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 
      8*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 4*\[Sigma]*dot[e[5], q[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] - 20*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] + 8*\[Sigma]^5*dot[e[5], q[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] + 4*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] + 
      20*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] - 
      8*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] + 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] + 
      64*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] - 
      24*\[Sigma]^6*dot[e[5], q[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] - 4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] - 8*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] - 8*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] - 
      76*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] + 
      32*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] - 8*\[Sigma]*dot[e[5], q[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] - 20*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] - 44*\[Sigma]^5*dot[e[5], q[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] + 24*\[Sigma]^7*dot[e[5], q[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] + 16*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] + 
      52*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] - 
      16*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] + 8*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] + 32*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] + 60*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] - 40*\[Sigma]^6*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] + 8*\[Sigma]^2*dot[e[5], q[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] + 32*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] - 8*\[Sigma]^6*dot[e[5], q[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] - 16*\[Sigma]^8*dot[e[5], q[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] - 8*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] - 
      32*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] - 
      88*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] + 
      48*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] - 
      56*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] + 
      24*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] + 
      16*\[Sigma]^7*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] - 4*\[Sigma]*dot[e[5], q[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] - 20*\[Sigma]^5*dot[e[5], q[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] + 24*\[Sigma]^7*dot[e[5], q[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] + 16*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] + 
      60*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] + 
      8*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] - 
      32*\[Sigma]^7*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] + 4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] - 4*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] - 12*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] - 8*\[Sigma]^6*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] + 8*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] - 8*\[Sigma]^6*dot[e[5], q[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] - 4*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] - 
      8*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] - 
      32*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] + 
      32*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] + 8*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] + 4*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] + 8*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] - 8*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] - 2*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[2] + 
      \[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[2] - 2*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*
       m[2] + \[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[2] - 4*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[2] + 6*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[2] - 4*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[2] - 4*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[2] + 27*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[2] - 12*\[Sigma]^6*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[2] + 8*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[2] - 13*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[2] + 12*\[Sigma]^6*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[2] - 2*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[2] - 24*\[Sigma]^5*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[2] + 8*\[Sigma]^7*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[2] - 8*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[2] + 
      6*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[2] + 
      2*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[2] - 
      4*\[Sigma]^7*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[2] + 
      14*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[2] - 
      6*\[Sigma]^6*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[2] + 
      8*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[2] - 
      14*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[2] + 
      14*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[2] - 
      8*\[Sigma]^8*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[2] - 
      6*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[2] + 
      2*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[2] + 
      4*\[Sigma]^7*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[2] - 4*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[2] + 12*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[2] - 16*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[2] + 8*\[Sigma]^7*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[2] + 2*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[2] - 2*\[Sigma]^6*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2*m[2] - 2*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[2] + 
      4*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[2] - 
      2*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2*m[2] - 
      40*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 16*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] + 20*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] - 8*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] + 120*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] - 
      48*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] - 20*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] + 8*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] - 
      80*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 32*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] - 80*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] - 
      48*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 32*\[Sigma]^6*dot[e[5], q[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] + 80*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] - 
      32*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 40*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] + 64*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] - 
      32*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 120*\[Sigma]^3*
       dot[e[5], q[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[2] - 48*\[Sigma]^5*dot[e[5], q[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] - 40*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] - 64*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] + 32*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] - 
      80*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 32*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] - 40*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 
      16*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 80*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] - 32*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 
      20*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] - 8*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] - 20*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^10*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 
      8*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^10*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 16*\[Sigma]^2*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] + 16*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] - 8*\[Sigma]^6*dot[e[5], q[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] - 16*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] - 
      16*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] + 
      8*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] + 4*\[Sigma]*dot[e[5], q[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] - 48*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] - 52*\[Sigma]^5*dot[e[5], q[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] + 24*\[Sigma]^7*dot[e[5], q[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] + 8*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] + 
      4*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] - 4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] + 56*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] + 64*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] - 32*\[Sigma]^6*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] + 8*\[Sigma]^2*dot[e[5], q[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] + 56*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] + 24*\[Sigma]^6*dot[e[5], q[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] - 16*\[Sigma]^8*dot[e[5], q[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] + 4*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] - 
      52*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] - 
      20*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] + 
      8*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] - 16*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] - 84*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] - 40*\[Sigma]^5*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] + 32*\[Sigma]^7*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] + 8*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] - 
      28*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] - 
      28*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] + 
      24*\[Sigma]^7*dot[e[5], q[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] + 
      104*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] + 
      8*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] - 
      16*\[Sigma]^7*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] - 8*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] + 32*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] + 72*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] - 48*\[Sigma]^6*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] - 8*\[Sigma]^2*dot[e[5], q[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] + 32*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] - 24*\[Sigma]^6*dot[e[5], q[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] + 8*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] - 
      48*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] - 
      60*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] + 
      40*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] - 
      4*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] + 
      16*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] + 4*\[Sigma]*dot[e[5], q[2]]*
       dot[k[5], u[1]]*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*
       m[2] - 12*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] + 
      8*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] - 8*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] + 52*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] - 32*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] - 4*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] - 
      8*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] + 4*dot[e[5], u[1]]*
       dot[k[5], u[1]]*dot[k[5], u[2]]^9*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*
       m[2] - 12*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^9*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] + 
      8*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^9*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] + 
      8*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[2] - 
      4*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[2] + 2*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[2] + 2*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[2] + 6*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[2] - 28*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[2] + 12*\[Sigma]^6*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[2] - 2*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[2] + 4*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[2] - 4*\[Sigma]^6*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[2] + 2*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[2] - 
      14*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[2] + 
      8*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[2] + 4*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[2] - 12*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[2] + 6*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[2] + 24*\[Sigma]^6*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[2] - 8*\[Sigma]^8*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[2] + 6*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[2] - 8*\[Sigma]^6*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[2] + 8*\[Sigma]^8*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[2] + 4*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[2] - 
      8*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[2] - 
      8*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[2] + 2*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[2] - 6*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[2] + 4*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[2] - 6*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[2] + 14*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[2] - 8*\[Sigma]^6*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3*m[2] + 2*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[2] - 
      2*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[2] + 2*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*
       m[2] - 6*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[2] + 
      4*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3*m[2] + 16*\[Sigma]*dot[e[5], q[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[2], q[2]]^4*m[2] - 
      8*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^4*m[2] - 8*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[2], q[2]]^4*m[2] + 
      4*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^4*m[2] - 48*\[Sigma]^2*dot[e[5], q[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[2], q[2]]^4*m[2] + 
      24*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^4*m[2] + 8*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^4*m[2] - 
      4*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^4*m[2] + 32*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^4*m[2] - 
      16*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^4*m[2] + 32*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^8*dot[q[2], q[2]]^4*m[2] + 
      16*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^4*m[2] - 16*\[Sigma]^5*dot[e[5], q[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[2], q[2]]^4*m[2] - 
      32*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^4*m[2] + 16*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[2], q[2]]^4*m[2] - 
      16*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^4*m[2] - 24*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[2], q[2]]^4*m[2] + 
      16*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^4*m[2] - 48*\[Sigma]^2*dot[e[5], q[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*dot[q[2], q[2]]^4*m[2] + 
      24*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*
       dot[q[2], q[2]]^4*m[2] + 16*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^9*dot[q[2], q[2]]^4*m[2] + 
      24*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*
       dot[q[2], q[2]]^4*m[2] - 16*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*dot[q[2], q[2]]^4*m[2] + 
      32*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*
       dot[q[2], q[2]]^4*m[2] - 16*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*dot[q[2], q[2]]^4*m[2] + 
      16*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^10*
       dot[q[2], q[2]]^4*m[2] - 8*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]*
       dot[k[5], u[2]]^10*dot[q[2], q[2]]^4*m[2] - 
      32*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^10*
       dot[q[2], q[2]]^4*m[2] + 16*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^10*dot[q[2], q[2]]^4*m[2] - 
      8*dot[e[5], u[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^10*
       dot[q[2], q[2]]^4*m[2] + 4*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^10*dot[q[2], q[2]]^4*m[2] + 
      8*dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^11*dot[q[2], q[2]]^4*
       m[2] - 4*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^11*
       dot[q[2], q[2]]^4*m[2] - 4*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] - 
      20*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] + 8*\[Sigma]^5*dot[e[5], q[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[2] + 4*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] + 20*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[2] - 8*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] + 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] + 64*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[2] - 24*\[Sigma]^6*dot[e[5], q[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] - 
      4*dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4*m[2] - 8*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] - 
      84*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] + 32*\[Sigma]^5*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[2] - 8*\[Sigma]*dot[e[5], q[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] - 12*\[Sigma]^3*dot[e[5], q[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[2] - 44*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] + 
      16*\[Sigma]^7*dot[e[5], q[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] + 16*\[Sigma]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[2] + 20*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] - 
      8*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] + 8*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[2] + 32*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] + 
      76*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] - 32*\[Sigma]^6*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[2] + 8*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] + 
      8*\[Sigma]^4*dot[e[5], q[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] - 8*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[2] - 16*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] - 
      40*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] + 16*\[Sigma]^6*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[2] - 72*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] + 
      24*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] - 4*\[Sigma]*dot[e[5], q[2]]*
       dot[k[5], u[1]]*dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[2] + 8*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] - 4*\[Sigma]^5*dot[e[5], q[2]]*
       dot[k[5], u[1]]*dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[2] + 16*\[Sigma]*dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] + 20*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[2] - 8*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] + 
      4*dot[e[5], u[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4*m[2] - 4*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[2] + 4*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] - 
      4*dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^9*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4*m[2] + 8*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]*
       dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] - 
      4*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^9*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] - 6*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[2] - 2*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[2] + 2*\[Sigma]^6*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[2] - 2*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[2] - 6*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[2] + 2*\[Sigma]^6*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[2] - 4*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[2] + 
      20*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[2] + 
      12*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[2] - 
      8*\[Sigma]^7*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[2] - 
      6*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[2] + 
      18*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[2] - 
      4*\[Sigma]^7*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[2] + 
      4*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[2] - 
      4*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[2] - 
      22*\[Sigma]^6*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[2] + 
      8*\[Sigma]^8*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[2] - 
      4*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[2] + 
      8*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[2] - 
      2*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[2] - 8*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[2] + 14*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[2] - 18*\[Sigma]^5*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[2] + 4*\[Sigma]^7*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[2] - 6*\[Sigma]^3*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[2] + 10*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[2] - 8*\[Sigma]^7*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[2] + 10*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[2] - 14*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[2] + 12*\[Sigma]^6*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4*m[2] - 2*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[2] + 
      2*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[2] - 4*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*
       m[2] + 10*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[2] - 
      6*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4*m[2] + 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[2], q[2]]^5*m[2] - 4*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[2], q[2]]^5*m[2] - 
      8*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[2], q[2]]^5*m[2] + 4*\[Sigma]^3*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[2], q[2]]^5*m[2] - 
      24*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^5*m[2] + 12*\[Sigma]^5*dot[e[5], q[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[2], q[2]]^5*m[2] + 
      32*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^5*m[2] - 16*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[2], q[2]]^5*m[2] + 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^5*m[2] + 12*\[Sigma]^4*dot[e[5], q[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[2], q[2]]^5*m[2] - 
      8*\[Sigma]^6*dot[e[5], q[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^5*m[2] - 8*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[2], q[2]]^5*m[2] + 
      4*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^5*m[2] - 16*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^5*m[2] - 
      24*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^5*m[2] + 16*\[Sigma]^5*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[2], q[2]]^5*m[2] - 
      8*\[Sigma]^3*dot[e[5], q[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^5*m[2] + 4*\[Sigma]^5*dot[e[5], q[2]]*dot[k[5], u[1]]*
       dot[k[5], u[2]]^8*dot[q[2], q[2]]^5*m[2] + 
      16*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^5*m[2] - 8*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[2], q[2]]^5*m[2] + 
      32*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^5*m[2] - 16*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[2], q[2]]^5*m[2] - 
      8*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^9*
       dot[q[2], q[2]]^5*m[2] + 4*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]*
       dot[k[5], u[2]]^9*dot[q[2], q[2]]^5*m[2] - 8*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]*dot[k[5], u[2]]^9*dot[q[2], q[2]]^5*m[2] + 
      4*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^9*
       dot[q[2], q[2]]^5*m[2] + 2*\[Sigma]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[2] + 
      4*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[2] - 2*\[Sigma]^5*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^5*
       m[2] + 6*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[2] - 
      2*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[2] - 4*\[Sigma]^2*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^5*
       m[2] - 19*\[Sigma]^4*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[2] + 
      8*\[Sigma]^6*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[2] + 4*\[Sigma]^2*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^5*
       m[2] - 15*\[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[2] + 
      4*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[2] + 4*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^5*
       m[2] - 6*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[2] + 
      26*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[2] - 8*\[Sigma]^7*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^5*
       m[2] + 2*\[Sigma]^5*dot[e[5], u[1]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[2] - 
      4*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[2] + 7*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^5*
       m[2] - 6*\[Sigma]^6*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[2] + 
      4*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[2] - 5*\[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^5*
       m[2] + 2*\[Sigma]^6*dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[2] + 2*\[Sigma]*dot[e[5], u[2]]*
       dot[k[5], u[1]]*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^5*
       m[2] - 8*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5*m[2] + 4*\[Sigma]^5*dot[e[5], u[2]]*
       dot[k[5], u[1]]*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^5*
       m[2] - 2*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[2], q[2]]^6*m[2] + \[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[2], q[2]]^6*m[2] - 
      2*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[2], q[2]]^6*m[2] + \[Sigma]^4*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[2], q[2]]^6*m[2] + 
      8*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
       dot[q[2], q[2]]^6*m[2] - 4*\[Sigma]^5*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[2], q[2]]^6*m[2] + 
      4*\[Sigma]^3*dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^6*m[2] - 2*\[Sigma]^5*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[2], q[2]]^6*m[2] - 
      2*\[Sigma]^2*dot[e[5], u[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^6*m[2] - 7*\[Sigma]^4*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[2], q[2]]^6*m[2] + 
      4*\[Sigma]^6*dot[e[5], u[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^6*m[2] - 2*\[Sigma]^2*dot[e[5], u[1]]*dot[k[5], u[1]]*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^6*m[2] + \[Sigma]^4*dot[e[5], u[1]]*
       dot[k[5], u[1]]*dot[k[5], u[2]]^7*dot[q[2], q[2]]^6*m[2] + 
      4*\[Sigma]^3*dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^6*m[2] - 2*\[Sigma]^5*dot[e[5], u[2]]*dot[k[5], u[1]]*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^6*m[2]))/
    (dot[k[5], u[1]]*dot[k[5], u[2]])


==> anc/Neq8_Cut_Coeffs.m <==
aCutRatNeq8red = (\[Sigma]^2*m[1]^2*m[2]^2*
     (8*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*m[1] - 16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*m[1] + 
      8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*m[1] - 16*\[Sigma]^4*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*m[1] + 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*m[1] + 
      32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*m[1] - 16*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       m[1] - 16*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*m[1] + 
      8*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*m[1] - 32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*m[1] - 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*m[1] + 
      8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*m[1] + 32*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*m[1] + 
      8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*m[1] + 16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*m[1] - 
      16*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*m[1] - 16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*m[1] + 
      8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*m[1] + 8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*m[1] - 
      8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*m[1] - 
      16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*m[1] + 
      8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*m[1] + 16*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*m[1] + 
      8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*m[1] - 
      16*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*m[1] - 8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*m[1] + 
      8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*m[1] + 2*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*m[1] - 
      4*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*m[1] + 2*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*m[1] - 
      8*\[Sigma]^2*dot[e[5], q[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] - 8*\[Sigma]^4*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]*
       m[1] + 16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] + 
      16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] - 
      8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*dot[q[1], q[1]]*
       dot[q[2], q[2]]*m[1] - 8*\[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]*
       m[1] + 16*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] + 
      16*\[Sigma]^5*dot[e[5], q[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] - 16*\[Sigma]*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]*m[1] - 16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]*
       m[1] - 32*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] - 
      32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] + 
      16*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] + 16*\[Sigma]^2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]*m[1] + 16*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] + 
      16*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] - 8*\[Sigma]^2*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*
       m[1] - 8*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] + 
      32*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] + 
      32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] + 
      16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] + 
      16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] - 
      8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]*m[1] - 8*\[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*
       m[1] - 32*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] - 
      32*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] - 
      8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]*m[1] - 8*\[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*
       m[1] - 16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] - 
      16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] + 
      16*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] + 16*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*
       m[1] + 16*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] + 
      16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1] - 
      8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*dot[q[1], q[1]]*
       dot[q[2], q[2]]*m[1] - 8*\[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]*
       m[1] - 4*\[Sigma]^2*dot[e[5], q[2]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + 
      4*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] - 8*\[Sigma]^3*dot[e[5], q[2]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[1] + 4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + 
      4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + 
      8*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] - 
      8*\[Sigma]^5*dot[e[5], q[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + 16*\[Sigma]^4*dot[e[5], q[2]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[1] - 8*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[1] - 8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] - 
      8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] - 
      4*\[Sigma]^2*dot[e[5], q[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + 
      4*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] - 8*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[1] - 8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[1] - 8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + 
      4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] - 
      4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + 24*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[1] + 8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[1] + 4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + 
      4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + 16*\[Sigma]^3*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[1] + 16*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[1] - 16*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] - 
      8*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] - 16*\[Sigma]^2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[1] - 16*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[1] - 8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] - 
      8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + 
      4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + 12*\[Sigma]^2*
       dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + 16*\[Sigma]^4*
       dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] + 8*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[1] + 8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[1] - 8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] - 
      8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1] - 
      4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]*m[1] - 4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] + 4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 
      8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 
      4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 
      2*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 8*\[Sigma]^3*dot[e[5], q[2]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]*m[1] - 8*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] - 4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 
      8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 
      8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 
      2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 12*\[Sigma]^2*
       dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 10*\[Sigma]^4*
       dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 4*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]*m[1] + 4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] + 4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 
      2*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 4*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]*m[1] + 24*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] - 12*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 
      2*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] - 14*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 
      8*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] - 2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 
      2*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] + 
      4*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 4*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]*m[1] + 4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[1] + 2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 
      4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - 
      2*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1] - \[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^7*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] + 
      \[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]*m[1] + 2*\[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[1] - 2*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] - 
      \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[1] + \[Sigma]^4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]]*
       m[1] + 8*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^5*dot[q[2], q[2]]^2*m[1] - 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[2], q[2]]^2*m[1] + 
      8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
       dot[q[2], q[2]]^2*m[1] - 16*\[Sigma]^4*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[2], q[2]]^2*m[1] + 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[2], q[2]]^2*m[1] + 
      32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[2], q[2]]^2*m[1] - 16*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*dot[q[2], q[2]]^2*
       m[1] - 16*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^6*dot[q[2], q[2]]^2*m[1] + 
      8*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^2*m[1] - 32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[2], q[2]]^2*m[1] - 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^2*m[1] + 
      8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^2*m[1] + 32*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[2], q[2]]^2*m[1] + 
      8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^2*m[1] + 16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[2], q[2]]^2*m[1] - 
      16*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^2*m[1] - 16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*dot[q[2], q[2]]^2*m[1] + 
      8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*
       dot[q[2], q[2]]^2*m[1] + 8*\[Sigma]^3*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[1] - 8*\[Sigma]^5*dot[e[5], q[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 
      24*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 
      16*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 16*\[Sigma]^4*
       dot[e[5], q[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[1] + 16*\[Sigma]^6*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[1] + 16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 
      16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 
      8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 
      24*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 
      48*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 
      8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 
      24*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 
      8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[1] - 8*\[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[1] + 32*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 
      8*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 
      8*\[Sigma]^5*dot[e[5], q[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 8*\[Sigma]*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[1] - 32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[1] + 32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 
      8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 
      8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 
      8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 16*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[1] + 24*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[1] - 48*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 
      16*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 16*\[Sigma]^4*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[1] - 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[1] + 8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 
      8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[1] - 16*\[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[1] + 16*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 
      24*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 
      8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 
      8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[1] - 8*\[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[1] + 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 
      8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 
      8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] - 16*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[1] + 8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[1] + 8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1] + 4*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*
       m[1] - 4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 
      14*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 8*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 24*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 
      4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] - 
      16*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 
      4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] - 
      20*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 
      16*\[Sigma]^6*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] - 
      4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 
      12*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 8*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 12*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 36*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 22*\[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 20*\[Sigma]^5*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 8*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 
      12*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] - 
      20*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] - 4*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 28*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 16*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 
      4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 
      4*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 
      4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 
      2*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] - 
      4*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 8*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 4*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 4*\[Sigma]*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 4*\[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 
      4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1] + 4*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] - 4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 2*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[1] + 2*\[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^7*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] - 
      2*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[1] - 2*\[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*
       m[1] + 2*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] + 
      2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] - 
      6*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] + 
      4*\[Sigma]^6*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] + 
      2*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] - 
      2*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[1] - 
      4*\[Sigma]^2*dot[e[5], q[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[2], q[2]]^3*m[1] + 4*\[Sigma]^4*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[2], q[2]]^3*m[1] + 
      8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[2], q[2]]^3*m[1] - 
      16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[2], q[2]]^3*m[1] - 4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[2], q[2]]^3*m[1] + 
      12*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[2], q[2]]^3*m[1] + 8*\[Sigma]^3*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[2], q[2]]^3*m[1] - 
      8*\[Sigma]^5*dot[e[5], q[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[2], q[2]]^3*m[1] - 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[2], q[2]]^3*m[1] + 
      8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[2], q[2]]^3*m[1] - 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[2], q[2]]^3*m[1] + 
      32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[2], q[2]]^3*m[1] + 8*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[2], q[2]]^3*
       m[1] - 16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^5*dot[q[2], q[2]]^3*m[1] + 
      8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[2], q[2]]^3*m[1] - 24*\[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[2], q[2]]^3*m[1] - 
      4*\[Sigma]^2*dot[e[5], q[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^3*m[1] + 4*\[Sigma]^4*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*m[1] + 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*m[1] - 
      16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*m[1] + 8*\[Sigma]*dot[e[5], q[2]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*
       m[1] - 16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*m[1] - 4*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*m[1] + 
      4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^3*m[1] - 16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*m[1] + 
      32*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*m[1] - 4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*m[1] + 
      12*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^3*m[1] - 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[2], q[2]]^3*m[1] + 
      8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^3*m[1] + 
      8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^3*m[1] - 8*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[2], q[2]]^3*m[1] + 
      8*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^3*m[1] - 16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[2], q[2]]^3*m[1] - 
      4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^3*m[1] + 4*\[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[2], q[2]]^3*m[1] - 
      8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] + 
      8*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] + 
      2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[1] - 10*\[Sigma]^4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] - 4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] + 
      20*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 
      16*\[Sigma]^6*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 
      4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] + 4*\[Sigma]^2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[1] + 8*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] + 4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 
      10*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] + 20*\[Sigma]^5*
       dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[1] + 2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 
      6*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 16*\[Sigma]^5*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[1] + 2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 
      14*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] + 
      8*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 4*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[1] + 4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] - 4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] + 
      10*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 4*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[1] + 16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] - 4*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] + 
      8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 10*\[Sigma]^3*
       dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[1] + 2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 
      4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] + 
      2*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 8*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[1] + 8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[1] - 2*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1] - 
      \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[1] + \[Sigma]^4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] - 
      2*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] + 
      2*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] - 
      2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] + 
      10*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] - 
      8*\[Sigma]^6*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] - 
      2*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] + 
      2*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] - 
      \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] + 
      \[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[1] + 
      4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[2], q[2]]^4*m[1] - 
      4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[2], q[2]]^4*m[1] - 
      4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[2], q[2]]^4*m[1] + 6*\[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[2], q[2]]^4*m[1] - 
      8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[2], q[2]]^4*m[1] + 
      8*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[2], q[2]]^4*m[1] + 4*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[2], q[2]]^4*
       m[1] - 4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[2], q[2]]^4*m[1] + 
      8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[2], q[2]]^4*m[1] - 12*\[Sigma]^4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[2], q[2]]^4*m[1] + 
      4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[2], q[2]]^4*m[1] - 
      4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[2], q[2]]^4*m[1] - 
      8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[2], q[2]]^4*m[1] + 
      8*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[2], q[2]]^4*m[1] - 
      4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[2], q[2]]^4*m[1] + 6*\[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[2], q[2]]^4*m[1] + 
      4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^6*dot[q[2], q[2]]^4*m[1] - 
      4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^6*dot[q[2], q[2]]^4*m[1] + 
      2*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] - 
      2*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] + 
      2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] - 
      6*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] + 
      4*\[Sigma]^6*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] - 
      2*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] + 
      2*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] + 
      2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] - 
      2*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[1] - \[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[2], q[2]]^5*m[1] + 
      \[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
       dot[q[2], q[2]]^5*m[1] + 2*\[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[2], q[2]]^5*m[1] - 
      2*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
       dot[q[2], q[2]]^5*m[1] - \[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[2], q[2]]^5*m[1] + 
      \[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
       dot[q[2], q[2]]^5*m[1] + 8*\[Sigma]^3*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*m[2] - 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*m[2] + 
      8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*m[2] - 16*\[Sigma]^4*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*m[2] + 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*m[2] + 
      32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*m[2] - 16*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       m[2] - 16*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*m[2] + 
      8*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*m[2] - 32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*m[2] - 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*m[2] + 
      8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*m[2] + 32*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*m[2] + 
      8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*m[2] + 16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*m[2] - 
      16*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*m[2] - 16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*m[2] + 
      8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^2*m[2] - 4*\[Sigma]^2*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*m[2] + 
      4*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*m[2] + 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*m[2] - 
      8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*m[2] - 4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*m[2] + 
      4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*m[2] + 8*\[Sigma]^3*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*m[2] - 
      8*\[Sigma]^5*dot[e[5], q[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*m[2] - 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*m[2] + 
      16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*m[2] - 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*m[2] + 
      16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*m[2] + 8*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       m[2] - 16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*m[2] + 
      8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*m[2] - 8*\[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*m[2] - 
      4*\[Sigma]^2*dot[e[5], q[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*m[2] + 4*\[Sigma]^4*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*m[2] + 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*m[2] - 
      32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*m[2] + 8*\[Sigma]*dot[e[5], q[2]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       m[2] - 8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*m[2] - 4*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*m[2] + 
      12*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*m[2] - 16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*m[2] + 
      32*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*m[2] - 4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*m[2] + 
      4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*m[2] - 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*m[2] + 
      16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*m[2] + 
      8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*m[2] - 24*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*m[2] + 
      8*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*m[2] - 16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*m[2] - 
      4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^3*m[2] + 12*\[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*m[2] - 
      4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*m[2] + 
      4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*m[2] + 4*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       m[2] - 4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*m[2] + 
      8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*m[2] - 
      8*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*m[2] - 
      4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*m[2] + 6*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*m[2] - 
      8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*m[2] + 
      8*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*m[2] - 
      4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*m[2] + 
      4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*m[2] + 
      8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*m[2] - 12*\[Sigma]^4*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*m[2] + 
      4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*m[2] - 
      4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*m[2] - 
      4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^4*m[2] + 6*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*m[2] - 
      \[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^5*m[2] + \[Sigma]^4*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]^5*m[2] + 
      2*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^5*m[2] - 2*\[Sigma]^5*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]^5*m[2] - 
      \[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^5*m[2] + \[Sigma]^4*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]^5*m[2] - 
      8*\[Sigma]^2*dot[e[5], q[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] - 8*\[Sigma]^4*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]*
       m[2] + 16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] + 
      16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] - 
      8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]*m[2] - 8*\[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]*
       m[2] + 16*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] + 
      16*\[Sigma]^5*dot[e[5], q[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] - 16*\[Sigma]*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]*m[2] - 16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*
       m[2] - 32*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] - 
      32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] + 
      16*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] + 16*\[Sigma]^2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]*m[2] + 16*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] + 
      16*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] - 8*\[Sigma]^2*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*
       m[2] - 8*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] + 
      32*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] + 
      32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] + 
      16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] + 
      16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] - 
      8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]*m[2] - 8*\[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*
       m[2] - 32*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] - 
      32*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] - 
      8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]*m[2] - 8*\[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*
       m[2] - 16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] - 
      16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] + 
      16*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] + 16*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]*
       m[2] + 16*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] + 
      16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]*m[2] - 
      8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*dot[q[1], q[1]]*
       dot[q[2], q[2]]*m[2] - 8*\[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]*
       m[2] - 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 
      8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 
      8*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 
      8*\[Sigma]^5*dot[e[5], q[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 8*\[Sigma]*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[2] - 8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[2] + 16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 
      16*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 8*\[Sigma]^2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[2] - 8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 
      8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 16*\[Sigma]^4*
       dot[e[5], q[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 16*\[Sigma]^6*
       dot[e[5], q[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 8*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[2] - 8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[2] - 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 
      32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 
      32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 
      8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 
      8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 24*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[2] + 8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[2] + 8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 16*\[Sigma]^2*
       dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 16*\[Sigma]^4*
       dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 
      8*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 
      8*\[Sigma]^5*dot[e[5], q[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 8*\[Sigma]*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[2] - 24*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[2] + 48*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 
      16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 
      16*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 16*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[2] + 24*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[2] - 48*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 
      8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 
      8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 8*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[2] - 24*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[2] + 8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 
      8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] + 32*\[Sigma]^4*
       dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 8*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]*m[2] + 24*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]*
       m[2] - 16*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[2] - 
      2*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 4*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]*m[2] - 4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] - 8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 
      8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 
      2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 
      4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 
      2*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 8*\[Sigma]*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] - 10*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 
      4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 16*\[Sigma]^2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]*m[2] - 4*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] - 4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 
      10*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 4*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]*m[2] - 20*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] + 16*\[Sigma]^6*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 
      2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 14*\[Sigma]^2*
       dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 
      8*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 16*\[Sigma]^5*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]*m[2] + 2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 
      6*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 8*\[Sigma]^3*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]*m[2] - 8*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] + 4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 
      10*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 20*\[Sigma]^5*
       dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 4*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]*m[2] + 4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
       m[2] + 8*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 
      2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] - 10*\[Sigma]^4*
       dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[2] + 
      2*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] - 
      2*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] - 
      2*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] + 
      2*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] + 
      2*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] - 
      6*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] + 
      4*\[Sigma]^6*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] + 
      2*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] - 
      2*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]*m[2] + 
      8*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^2*m[2] - 16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[2], q[2]]^2*m[2] + 
      8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^2*m[2] - 16*\[Sigma]^4*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[2], q[2]]^2*m[2] + 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^2*m[2] + 
      32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^2*m[2] - 16*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[2], q[2]]^2*
       m[2] - 16*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^2*m[2] + 
      8*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^2*m[2] - 32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[2], q[2]]^2*m[2] - 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^8*dot[q[2], q[2]]^2*m[2] + 
      8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^2*m[2] + 32*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*dot[q[2], q[2]]^2*m[2] + 
      8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^2*m[2] + 16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*dot[q[2], q[2]]^2*m[2] - 
      16*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*
       dot[q[2], q[2]]^2*m[2] - 16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*dot[q[2], q[2]]^2*m[2] + 
      8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^10*
       dot[q[2], q[2]]^2*m[2] + 8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[2] + 8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] - 
      8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] - 
      8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] - 
      4*\[Sigma]^2*dot[e[5], q[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] + 
      4*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] - 16*\[Sigma]^3*dot[e[5], q[2]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[2] - 16*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[2] + 8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] + 
      8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] + 
      4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[2] + 12*\[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[2] + 16*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] + 
      8*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] - 
      8*\[Sigma]^5*dot[e[5], q[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] + 8*\[Sigma]^3*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[2] + 8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[2] + 8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] - 
      8*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] - 16*\[Sigma]^2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[2] - 16*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[2] - 16*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] - 
      4*\[Sigma]^2*dot[e[5], q[2]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] + 
      4*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] - 16*\[Sigma]^4*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[2] + 4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] + 
      4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] + 24*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[2] + 8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[2] + 4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] - 
      4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] + 8*\[Sigma]^3*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]*
       dot[q[2], q[2]]^2*m[2] - 8*\[Sigma]*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[2] - 8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] - 
      8*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] + 4*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
       m[2] + 4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[2] + 
      2*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 4*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 
      4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 
      8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 
      8*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 
      4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 
      4*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 8*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 4*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 4*\[Sigma]*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 2*\[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 4*\[Sigma]^5*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 20*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 16*\[Sigma]^6*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 
      4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 
      4*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 4*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 28*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 16*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 
      12*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 
      20*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 
      22*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 
      20*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 8*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 12*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 36*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 4*\[Sigma]*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] + 12*\[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*
       m[2] + 4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 
      4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 
      4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 
      16*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 8*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 24*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^2*m[2] - 4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] + 
      14*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[2] - 
      \[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] + 
      \[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] - 
      2*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] + 
      2*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] - 
      2*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] + 
      10*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] - 
      8*\[Sigma]^6*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] - 
      2*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] + 
      2*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] - 
      \[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2*m[2] + \[Sigma]^4*dot[e[5], u[1]]^2*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2*m[2] - 
      8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[2], q[2]]^3*m[2] + 
      8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
       dot[q[2], q[2]]^3*m[2] + 16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*m[2] - 
      8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*m[2] - 
      16*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^3*m[2] - 8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[2], q[2]]^3*m[2] + 
      16*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^3*m[2] + 
      8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^3*m[2] - 8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[2], q[2]]^3*m[2] + 
      2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[2] - 4*\[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] - 2*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] - 
      4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 4*\[Sigma]^2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[2] + 2*\[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] + 4*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 
      4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] - 
      4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 
      2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[2] - 2*\[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] + 2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] - 14*\[Sigma]^2*
       dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[2] + 8*\[Sigma]^4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] - 8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 
      8*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] - 
      2*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] - 4*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[2] + 24*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] - 12*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 
      4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 
      2*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 4*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[2] - 4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] + 2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] - 12*\[Sigma]^2*
       dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[2] + 10*\[Sigma]^4*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] - 8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] - 
      8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] - 
      4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 4*\[Sigma]*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]*dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
       m[2] + 2*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] + 
      8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[2] - 
      4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[2]]^9*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3*m[2] + 2*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] - 2*\[Sigma]^5*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] + 2*\[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] - 6*\[Sigma]^4*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] + 4*\[Sigma]^6*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] - 2*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*
       m[2] + 2*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] + 
      2*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3*m[2] - 2*\[Sigma]^4*dot[e[5], u[1]]^2*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3*m[2] + 
      2*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
       dot[q[2], q[2]]^4*m[2] - 4*\[Sigma]^4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[2], q[2]]^4*m[2] + 
      2*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^4*m[2] - \[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^4*
       m[2] + \[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] + 
      2*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] - 
      2*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] - \[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^4*m[2] + 
      \[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4*m[2]))/(dot[k[5], u[1]]^3*dot[k[5], u[2]]^3*
     dot[q[1], q[1]]*dot[q[2], q[2]])
aCutLog1Neq8red = (\[Sigma]*(8*\[Sigma]^2*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^10*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4 - 
      4*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^10*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4 - 16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^11*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4 + 
      8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^11*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^4 + 8*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^12*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4 - 
      4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^12*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4 - 32*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4 + 16*\[Sigma]^5*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4 + 
      16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^10*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4 - 8*\[Sigma]^3*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^10*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4 + 64*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^10*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4 - 
      32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^10*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4 - 16*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^11*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4 + 8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^11*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4 - 
      32*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^11*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4 + 16*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^11*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4 + 16*\[Sigma]^2*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4 + 
      24*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4 - 16*\[Sigma]^6*dot[e[5], q[2]]^2*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4 - 64*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4 + 32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4 - 
      32*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4 - 48*\[Sigma]^3*dot[e[5], q[2]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4 + 32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4 + 
      8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^10*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4 - 4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^10*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4 + 64*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^10*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4 - 32*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^10*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4 + 
      16*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4 + 24*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4 - 16*\[Sigma]^4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^10*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4 - 
      32*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4 + 16*\[Sigma]^5*dot[e[5], q[2]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^4 + 32*\[Sigma]*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4 + 48*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4 - 
      32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^4 + 64*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4 - 32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4 - 
      32*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4 + 16*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^4 - 32*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4 - 48*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4 + 
      32*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^4 - 32*\[Sigma]*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4 + 
      16*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4 + 8*\[Sigma]^2*dot[e[5], q[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^4 - 4*\[Sigma]^4*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4 - 
      64*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^4 + 32*\[Sigma]^4*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^4 - 16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4 + 
      8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^4 + 16*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4 + 
      24*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^4 - 16*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^4 + 64*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^4 - 32*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4 + 
      8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^4 - 4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^4 + 16*\[Sigma]*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^4 - 8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[1], q[1]]^4 - 
      32*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^4 + 16*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^4 - 16*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^4 + 8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^7*dot[q[1], q[1]]^4 + 
      8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^4 - 4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]^4 + 8*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^5 - 4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^2*dot[q[1], q[1]]^5 - 
      8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^10*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^5 + 4*\[Sigma]^3*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^10*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^5 - 32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*dot[q[1], q[1]]^5 + 
      16*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^5 + 8*\[Sigma]*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*dot[q[1], q[1]]^5 - 
      4*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^5 + 32*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*dot[q[1], q[1]]^5 - 
      16*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^5 + 16*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^5 + 24*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^5 - 
      16*\[Sigma]^6*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^5 - 32*\[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^5 + 
      16*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^5 - 16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^5 - 
      24*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^5 + 16*\[Sigma]^5*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^5 - 32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^5 + 
      16*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^5 + 16*\[Sigma]*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^5 + 
      24*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^5 - 16*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^5 + 32*\[Sigma]^2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^5 - 16*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^5 + 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^5 - 4*\[Sigma]^4*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^5 - 32*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^5 + 16*\[Sigma]^4*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^5 - 
      8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^5 + 4*\[Sigma]^3*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^5 + 8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^5 - 4*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]^5 + 
      2*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^6 - \[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^6 - 8*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^6 + 
      4*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^6 + 4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^6 + 6*\[Sigma]^4*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^6 - 
      4*\[Sigma]^6*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^6 - 8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^6 + 4*\[Sigma]^5*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^6 + 
      2*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^6 - \[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^6 - 8*\[Sigma]^3*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]] + 16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^10*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]] - 8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^11*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]] + 
      32*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]] - 16*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]] - 64*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]] + 16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^10*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]] + 32*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]] - 
      16*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]] - 32*\[Sigma]^5*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]] + 64*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]] + 32*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]] + 64*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]] - 8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]] - 
      64*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]] - 
      16*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]] - 32*\[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]] + 32*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]] - 
      32*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]] - 
      64*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]] - 
      64*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]] + 
      32*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]] + 32*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]] + 64*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]] + 32*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]] - 
      8*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^3*dot[q[2], q[2]] + 64*\[Sigma]^3*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]] + 16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]] - 16*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*dot[q[2], q[2]] - 
      32*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^3*dot[q[2], q[2]] - 64*\[Sigma]^2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]] - 8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*dot[q[2], q[2]] - 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]^3*dot[q[2], q[2]] + 
      32*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^3*dot[q[2], q[2]] + 16*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^8*dot[q[1], q[1]]^3*
       dot[q[2], q[2]] - 8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^9*dot[q[1], q[1]]^3*dot[q[2], q[2]] + 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^10*
       dot[k[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
      4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^10*
       dot[k[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
      8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^11*dot[k[5], u[2]]*
       dot[q[1], q[1]]^4*dot[q[2], q[2]] + 4*\[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^11*dot[k[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
      8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
      8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
      32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
      16*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
      24*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^10*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
      12*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^10*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
      8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4*dot[q[2], q[2]] + 32*\[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^10*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] - 16*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
      8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
      56*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
      32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
      24*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
      16*\[Sigma]^6*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
      16*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4*dot[q[2], q[2]] + 8*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] + 16*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
      88*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
      48*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
      16*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4*dot[q[2], q[2]] - 24*\[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] + 16*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
      16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
      32*\[Sigma]^6*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
      16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
      16*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
      8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*dot[q[2], q[2]] + 56*\[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] - 32*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
      16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
      40*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
      48*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
      16*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*dot[q[2], q[2]] - 16*\[Sigma]^4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] - 16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] + 16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] - 64*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] - 24*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] - 4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] - 16*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
      32*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]] + 32*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] - 16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] + 80*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] + 24*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
      4*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]] + 16*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] + 40*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] + 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] - 16*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
      16*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^4*dot[q[2], q[2]] - 64*\[Sigma]^4*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] - 40*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] - 44*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] - 8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
      8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
      8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
      16*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^4*dot[q[2], q[2]] + 40*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] + 16*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
      8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
      8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^4*dot[q[2], q[2]] - 8*\[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[1], q[1]]^4*
       dot[q[2], q[2]] + 2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*
       dot[q[1], q[1]]^5*dot[q[2], q[2]] - \[Sigma]^4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^10*dot[q[1], q[1]]^5*dot[q[2], q[2]] - 
      8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]*
       dot[q[1], q[1]]^5*dot[q[2], q[2]] + 4*\[Sigma]^5*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]*dot[q[1], q[1]]^5*dot[q[2], q[2]] - 
      6*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^5*dot[q[2], q[2]] + 3*\[Sigma]^4*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*dot[q[1], q[1]]^5*
       dot[q[2], q[2]] + 4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*dot[q[1], q[1]]^5*
       dot[q[2], q[2]] + 4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^5*dot[q[2], q[2]] - 
      4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^5*dot[q[2], q[2]] + 22*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^5*
       dot[q[2], q[2]] - 12*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^5*dot[q[2], q[2]] - 
      16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^5*dot[q[2], q[2]] + 
      12*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^5*dot[q[2], q[2]] - 
      8*\[Sigma]^6*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^5*dot[q[2], q[2]] - 
      2*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^5*dot[q[2], q[2]] + 4*\[Sigma]^5*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^5*
       dot[q[2], q[2]] + 4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^5*dot[q[2], q[2]] - 
      16*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^5*dot[q[2], q[2]] + 16*\[Sigma]^6*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^5*
       dot[q[2], q[2]] + 8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^5*
       dot[q[2], q[2]] + 4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^5*
       dot[q[2], q[2]] + 2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^5*dot[q[2], q[2]] - 
      7*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^5*dot[q[2], q[2]] - 8*\[Sigma]*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^5*
       dot[q[2], q[2]] + 10*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^5*dot[q[2], q[2]] - 
      20*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^5*dot[q[2], q[2]] - 16*\[Sigma]^2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^5*
       dot[q[2], q[2]] + 12*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^5*
       dot[q[2], q[2]] + 2*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^5*dot[q[2], q[2]] + 
      10*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^5*dot[q[2], q[2]] + 5*\[Sigma]^4*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^5*
       dot[q[2], q[2]] + 4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^5*
       dot[q[2], q[2]] - 4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^5*
       dot[q[2], q[2]] - 4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^5*dot[q[2], q[2]] - 
      8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 
      8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 
      8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 8*\[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^10*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 24*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 - 16*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 - 24*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 - 16*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 
      24*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 16*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 - 56*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 - 16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 
      16*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 32*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 80*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 16*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 
      16*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 16*\[Sigma]*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 - 48*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 - 32*\[Sigma]^6*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 - 16*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 
      56*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 32*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 - 32*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 48*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 
      32*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 16*\[Sigma]^4*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 32*\[Sigma]^6*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 - 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 56*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 16*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 
      32*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 64*\[Sigma]^3*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 - 64*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 
      56*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 32*\[Sigma]^4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 - 48*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 - 32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 - 16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 - 8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 16*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 
      32*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 16*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 104*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 64*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 16*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 
      8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 16*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 
      48*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 32*\[Sigma]^4*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 - 32*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 - 16*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^2 + 16*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^9*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 
      8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 2*\[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^10*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 + 
      \[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 + 4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 
      2*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 8*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 + 12*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 - 8*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 - 4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 + 
      28*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 12*\[Sigma]^6*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 + 8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 
      16*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 + 12*\[Sigma]^5*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 + 24*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 - 56*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 + 32*\[Sigma]^6*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 - 8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 
      12*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 16*\[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 + 18*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 
      24*\[Sigma]^6*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 16*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 + 24*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 + 16*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 - 2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 + 
      13*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 8*\[Sigma]^6*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 + 16*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 
      16*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 + 16*\[Sigma]^5*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 + 16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 - 48*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 - 8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 + 
      20*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 12*\[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 + 18*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 + 
      8*\[Sigma]^6*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 8*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 + 44*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 - 24*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 - 6*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 + 
      8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 32*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 + 4*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 
      8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 + 
      8*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 + 
      8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^4*dot[q[2], q[2]]^2 - 2*\[Sigma]^4*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]^4*
       dot[q[2], q[2]]^2 + 8*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
      8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 32*\[Sigma]^4*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3 + 16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3 + 64*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3 - 16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3 - 32*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
      16*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 32*\[Sigma]^5*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3 - 64*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3 - 32*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3 - 64*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3 + 8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
      64*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
      16*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 32*\[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3 - 32*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
      32*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
      64*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
      64*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 
      32*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 32*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^8*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3 - 64*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^8*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3 - 32*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
      8*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 64*\[Sigma]^3*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3 - 16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3 + 16*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
      32*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^9*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 64*\[Sigma]^2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^9*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3 + 8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^10*dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 
      32*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^10*
       dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 16*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^10*dot[q[1], q[1]]*
       dot[q[2], q[2]]^3 + 8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^11*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
      16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 
      8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 
      16*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 8*\[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 + 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 48*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 + 32*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 + 16*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 
      48*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 32*\[Sigma]^4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 + 56*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 + 32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 + 16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 + 32*\[Sigma]^6*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 16*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 
      8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 16*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 104*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 64*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 16*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 
      32*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 48*\[Sigma]^4*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 32*\[Sigma]^6*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 + 16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 + 32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 
      56*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 32*\[Sigma]^4*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 + 64*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 + 64*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 16*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 
      32*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 16*\[Sigma]*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 + 16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 56*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 48*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 
      32*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 32*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 + 32*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 + 16*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 
      56*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 16*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 + 24*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 + 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 + 16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 16*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 
      16*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 32*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 80*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 
      16*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 8*\[Sigma]*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 + 16*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^9*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 
      24*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 16*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 + 24*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^3 - 8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^10*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 
      8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^10*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 8*\[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^9*dot[k[5], u[2]]*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 - 4*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*
       dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 
      4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 
      12*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 
      8*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 
      8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 30*\[Sigma]^4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 + 12*\[Sigma]^6*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 
      4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 2*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 - 4*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 
      16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 
      52*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 
      24*\[Sigma]^6*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 
      4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 22*\[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 + 12*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 
      8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 14*\[Sigma]^4*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 + 12*\[Sigma]^6*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 
      4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 
      12*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 
      40*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 
      16*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 16*\[Sigma]^6*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 - 8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 
      8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 20*\[Sigma]^5*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 + 8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 
      8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 20*\[Sigma]^5*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 - 16*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 
      16*\[Sigma]^6*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 4*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 - 12*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 + 40*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 - 8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 
      14*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 12*\[Sigma]^6*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 - 4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 
      22*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 12*\[Sigma]^5*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 + 16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 - 52*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 + 24*\[Sigma]^6*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 + 4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 
      2*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 4*\[Sigma]^5*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 - 8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 
      30*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 12*\[Sigma]^6*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 - 4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 + 12*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 - 8*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]^3*
       dot[q[2], q[2]]^3 - 8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]*
       dot[k[5], u[2]]^9*dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 + 
      4*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^9*
       dot[q[1], q[1]]^3*dot[q[2], q[2]]^3 - 8*\[Sigma]^2*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[2], q[2]]^4 + 
      4*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^4 + 16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*dot[q[2], q[2]]^4 - 
      8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^6*dot[q[2], q[2]]^4 - 8*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^6*dot[q[2], q[2]]^4 + 
      4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^4 + 32*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^4 - 16*\[Sigma]^5*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[2], q[2]]^4 - 
      16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^4 + 8*\[Sigma]^3*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^4 - 64*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[2], q[2]]^4 + 
      32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^4 + 16*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^4 - 8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^7*dot[q[2], q[2]]^4 + 
      32*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^4 - 16*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^4 - 16*\[Sigma]^2*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[2], q[2]]^4 - 
      24*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^4 + 16*\[Sigma]^6*dot[e[5], q[2]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^8*dot[q[2], q[2]]^4 + 64*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^4 - 32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*dot[q[2], q[2]]^4 + 
      32*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^8*dot[q[2], q[2]]^4 + 48*\[Sigma]^3*dot[e[5], q[2]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^4 - 32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*dot[q[2], q[2]]^4 - 
      8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^4 + 4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^8*dot[q[2], q[2]]^4 - 64*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^4 + 32*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^8*dot[q[2], q[2]]^4 - 
      16*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^4 - 24*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^8*dot[q[2], q[2]]^4 + 16*\[Sigma]^4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^8*dot[q[2], q[2]]^4 + 
      32*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*
       dot[q[2], q[2]]^4 - 16*\[Sigma]^5*dot[e[5], q[2]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^9*dot[q[2], q[2]]^4 - 32*\[Sigma]*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*
       dot[q[2], q[2]]^4 - 48*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*dot[q[2], q[2]]^4 + 
      32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^9*dot[q[2], q[2]]^4 - 64*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*
       dot[q[2], q[2]]^4 + 32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*dot[q[2], q[2]]^4 + 
      32*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^9*
       dot[q[2], q[2]]^4 - 16*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^9*dot[q[2], q[2]]^4 + 32*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^9*
       dot[q[2], q[2]]^4 + 48*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^9*dot[q[2], q[2]]^4 - 
      32*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^9*dot[q[2], q[2]]^4 + 32*\[Sigma]*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^9*dot[q[2], q[2]]^4 - 
      16*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^9*
       dot[q[2], q[2]]^4 - 8*\[Sigma]^2*dot[e[5], q[2]]^2*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^10*dot[q[2], q[2]]^4 + 4*\[Sigma]^4*dot[e[5], q[2]]^2*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^10*dot[q[2], q[2]]^4 + 
      64*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^10*dot[q[2], q[2]]^4 - 32*\[Sigma]^4*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^10*
       dot[q[2], q[2]]^4 + 16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^10*dot[q[2], q[2]]^4 - 
      8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^10*dot[q[2], q[2]]^4 - 16*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^10*dot[q[2], q[2]]^4 - 
      24*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^10*
       dot[q[2], q[2]]^4 + 16*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^10*dot[q[2], q[2]]^4 - 64*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^10*
       dot[q[2], q[2]]^4 + 32*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^10*dot[q[2], q[2]]^4 - 
      8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^10*
       dot[q[2], q[2]]^4 + 4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^10*dot[q[2], q[2]]^4 - 16*\[Sigma]*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^11*
       dot[q[2], q[2]]^4 + 8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^11*dot[q[2], q[2]]^4 + 
      32*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^11*
       dot[q[2], q[2]]^4 - 16*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^11*dot[q[2], q[2]]^4 + 16*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^11*
       dot[q[2], q[2]]^4 - 8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^11*dot[q[2], q[2]]^4 - 
      8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^12*
       dot[q[2], q[2]]^4 + 4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^12*dot[q[2], q[2]]^4 - 8*\[Sigma]*dot[e[5], q[2]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 + 8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 
      8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 8*\[Sigma]*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 + 16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 + 40*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 16*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 16*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 
      40*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 24*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 + 16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 64*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 + 8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 
      40*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 
      44*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 
      16*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 16*\[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 + 64*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 
      16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 
      16*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 
      16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 
      32*\[Sigma]^6*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 
      24*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 4*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 32*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 + 16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 80*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 + 16*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 
      32*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 16*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 + 24*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 16*\[Sigma]^6*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 + 56*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 + 16*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 
      16*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 16*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 40*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 + 48*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 + 8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 
      56*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 32*\[Sigma]^4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 + 8*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 + 16*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 + 8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 16*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 
      24*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 16*\[Sigma]^5*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 16*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 + 88*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 48*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 + 16*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 
      8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 8*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^10*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 - 4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
       dot[k[5], u[1]]*dot[k[5], u[2]]^10*dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 
      8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^10*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 32*\[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^10*dot[q[1], q[1]]*
       dot[q[2], q[2]]^4 + 16*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^10*dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 
      24*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^10*dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 
      12*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^10*dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 
      8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^11*
       dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 4*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]*dot[k[5], u[2]]^11*dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 
      8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 + 2*\[Sigma]^4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^8*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 + 8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 - 8*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 - 8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*
       dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 + 
      32*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 - 4*\[Sigma]^5*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 + 6*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 + 
      8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 - 
      44*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 + 
      24*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 + 
      12*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 - 18*\[Sigma]^4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 - 8*\[Sigma]^6*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 + 
      8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 - 20*\[Sigma]^5*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 - 16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 + 48*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 - 16*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 + 
      16*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 - 16*\[Sigma]^5*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 + 2*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 - 
      13*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 + 8*\[Sigma]^6*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 + 16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 - 24*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 - 16*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 + 16*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 - 
      18*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 + 24*\[Sigma]^6*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 + 8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 + 
      12*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 - 24*\[Sigma]^2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 + 56*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 - 32*\[Sigma]^6*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 - 8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 + 
      16*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 - 12*\[Sigma]^5*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 + 4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 - 
      28*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 + 12*\[Sigma]^6*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 + 8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 - 12*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 + 8*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 - 4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 + 
      2*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 + 2*\[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[2]]^10*dot[q[1], q[1]]^2*dot[q[2], q[2]]^4 - 
      \[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[2]]^10*dot[q[1], q[1]]^2*
       dot[q[2], q[2]]^4 + 8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[2], q[2]]^5 - 
      4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^5*dot[q[2], q[2]]^5 - 8*\[Sigma]*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[2], q[2]]^5 + 
      4*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*
       dot[q[2], q[2]]^5 - 32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[2], q[2]]^5 + 
      16*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^6*dot[q[2], q[2]]^5 + 8*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^5 - 4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[2], q[2]]^5 + 
      32*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^5 - 16*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^6*dot[q[2], q[2]]^5 + 16*\[Sigma]^2*dot[e[5], q[2]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^5 + 24*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[2], q[2]]^5 - 
      16*\[Sigma]^6*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^5 - 32*\[Sigma]^2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^5 + 16*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[2], q[2]]^5 - 
      16*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^5 - 24*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^7*dot[q[2], q[2]]^5 + 16*\[Sigma]^5*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[2], q[2]]^5 - 
      32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^8*dot[q[2], q[2]]^5 + 16*\[Sigma]^5*dot[e[5], q[2]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^5 + 16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[2], q[2]]^5 + 
      24*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^8*dot[q[2], q[2]]^5 - 16*\[Sigma]^5*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*
       dot[q[2], q[2]]^5 + 32*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^8*dot[q[2], q[2]]^5 - 16*\[Sigma]^4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^8*dot[q[2], q[2]]^5 + 
      8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^9*dot[q[2], q[2]]^5 - 4*\[Sigma]^4*dot[e[5], q[2]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*
       dot[q[2], q[2]]^5 - 32*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*dot[q[2], q[2]]^5 + 
      16*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^9*dot[q[2], q[2]]^5 - 8*\[Sigma]*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*dot[q[2], q[2]]^5 + 
      4*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*
       dot[q[2], q[2]]^5 + 8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^10*dot[q[2], q[2]]^5 - 
      4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^10*dot[q[2], q[2]]^5 + 4*\[Sigma]*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^7*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
       dot[q[2], q[2]]^5 - 4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]*
       dot[q[2], q[2]]^5 + 4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[1], q[1]]*
       dot[q[2], q[2]]^5 - 10*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^5 - 
      5*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5 - 2*\[Sigma]^3*dot[e[5], u[1]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^5 + 16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^5 - 12*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^5 + 8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^5 - 
      10*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5 + 20*\[Sigma]^5*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
       dot[q[2], q[2]]^5 - 2*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^5 + 
      7*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5 - 8*\[Sigma]*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^5 - 4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^5 - 4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^5 + 
      16*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5 - 16*\[Sigma]^6*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
       dot[q[2], q[2]]^5 + 2*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^5 - 
      4*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5 + 16*\[Sigma]^2*dot[e[5], u[1]]*
       dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^5 - 12*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^5 + 8*\[Sigma]^6*dot[e[5], u[1]]*dot[e[5], u[2]]*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^5 + 4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*
       dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^5 - 
      22*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5 + 12*\[Sigma]^5*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
       dot[q[2], q[2]]^5 - 4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^5 - 
      4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^5 + 
      6*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5 - 3*\[Sigma]^4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[1], q[1]]*
       dot[q[2], q[2]]^5 + 8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]*
       dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]^5 - 
      4*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^9*
       dot[q[1], q[1]]*dot[q[2], q[2]]^5 - 2*\[Sigma]^2*dot[e[5], u[1]]^2*
       dot[k[5], u[2]]^10*dot[q[1], q[1]]*dot[q[2], q[2]]^5 + 
      \[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[2]]^10*dot[q[1], q[1]]*
       dot[q[2], q[2]]^5 - 2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
       dot[k[5], u[2]]^4*dot[q[2], q[2]]^6 + \[Sigma]^4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^6*dot[k[5], u[2]]^4*dot[q[2], q[2]]^6 + 
      8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^5*
       dot[q[2], q[2]]^6 - 4*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
       dot[k[5], u[2]]^5*dot[q[2], q[2]]^6 - 4*\[Sigma]^2*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*dot[q[2], q[2]]^6 - 
      6*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^6*
       dot[q[2], q[2]]^6 + 4*\[Sigma]^6*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*
       dot[k[5], u[2]]^6*dot[q[2], q[2]]^6 + 8*\[Sigma]^3*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*dot[q[2], q[2]]^6 - 
      4*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^7*
       dot[q[2], q[2]]^6 - 2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*
       dot[k[5], u[2]]^8*dot[q[2], q[2]]^6 + \[Sigma]^4*dot[e[5], u[2]]^2*
       dot[k[5], u[1]]^2*dot[k[5], u[2]]^8*dot[q[2], q[2]]^6)*m[1]^2*m[2]^2*
     (dot[k[5], u[1]]*m[1] + dot[k[5], u[2]]*m[2]))/
    (dot[k[5], u[1]]^2*dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]])
aCutLog2Neq8red = 
   -((\[Sigma]*(12*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^3*
        dot[k[5], u[2]]^4*dot[q[1], q[1]]^3 - 8*\[Sigma]^5*dot[e[5], q[2]]^2*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3 - 
       24*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]^4*dot[q[1], q[1]]^3 + 16*\[Sigma]^4*dot[e[5], q[2]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
        dot[q[1], q[1]]^3 + 12*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
        dot[k[5], u[2]]^4*dot[q[1], q[1]]^3 - 8*\[Sigma]^3*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3 + 
       24*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
        dot[k[5], u[2]]^5*dot[q[1], q[1]]^3 - 16*\[Sigma]^4*dot[e[5], q[2]]*
        dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*
        dot[q[1], q[1]]^3 - 24*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3 + 
       16*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]^5*dot[q[1], q[1]]^3 + 12*\[Sigma]*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3 - 
       8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
        dot[q[1], q[1]]^3 + 8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4 - 
       4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]^4 - 8*\[Sigma]*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4 + 
       4*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
        dot[q[1], q[1]]^4 - 8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4 + 
       4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
        dot[k[5], u[2]]^3*dot[q[1], q[1]]^4 + 4*\[Sigma]*dot[e[5], q[2]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^3*
        dot[q[1], q[1]]^4 + 16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4 - 
       8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]^3*dot[q[1], q[1]]^4 - 4*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4 - 
       4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^4*dot[q[1], q[1]]^4 + 12*\[Sigma]^3*dot[e[5], q[2]]*
        dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^4*
        dot[q[1], q[1]]^4 - 8*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4 - 
       8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
        dot[q[1], q[1]]^4 + 4*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
        dot[k[5], u[2]]^4*dot[q[1], q[1]]^4 + 8*dot[e[5], u[1]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
        dot[q[1], q[1]]^4 - 12*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4 + 
       8*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
        dot[k[5], u[2]]^4*dot[q[1], q[1]]^4 - 4*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4 + 
       12*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*
        dot[q[1], q[1]]^4 - 8*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^5*dot[q[1], q[1]]^4 + \[Sigma]^3*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^5*dot[q[1], q[1]]^5 - 2*\[Sigma]^3*dot[e[5], u[1]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]*dot[q[1], q[1]]^5 + 
       2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]*
        dot[q[1], q[1]]^5 + \[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]^5 - 2*\[Sigma]^4*dot[e[5], u[1]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^2*
        dot[q[1], q[1]]^5 + \[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]^5 - 2*\[Sigma]^2*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^3*dot[q[1], q[1]]^5 + 
       2*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^3*
        dot[q[1], q[1]]^5 + 2*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^3*dot[q[1], q[1]]^5 - 
       2*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^3*dot[q[1], q[1]]^5 - 2*\[Sigma]*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]*dot[k[5], u[2]]^4*dot[q[1], q[1]]^5 + 
       4*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^4*
        dot[q[1], q[1]]^5 - 2*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]*
        dot[k[5], u[2]]^4*dot[q[1], q[1]]^5 - 8*\[Sigma]^2*dot[e[5], q[2]]^2*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
        dot[q[2], q[2]] - 12*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]] + 
       8*\[Sigma]^6*dot[e[5], q[2]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*
        dot[q[1], q[1]]^2*dot[q[2], q[2]] + 16*\[Sigma]*dot[e[5], q[2]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
        dot[q[2], q[2]] + 24*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
        dot[q[2], q[2]] - 16*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
        dot[q[2], q[2]] - 8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]] - 
       12*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
        dot[q[1], q[1]]^2*dot[q[2], q[2]] + 8*\[Sigma]^4*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
        dot[q[2], q[2]] - 16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
        dot[q[2], q[2]] - 24*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
        dot[q[2], q[2]] + 16*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
        dot[q[2], q[2]] + 16*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
        dot[q[2], q[2]] + 24*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
        dot[q[2], q[2]] - 16*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
        dot[q[2], q[2]] - 8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]] - 
       12*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
        dot[q[1], q[1]]^2*dot[q[2], q[2]] + 8*\[Sigma]^4*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
        dot[q[2], q[2]] - 4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
        dot[q[2], q[2]] - 20*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
        dot[q[2], q[2]] + 8*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
        dot[q[2], q[2]] + 4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]] + 
       20*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
        dot[q[1], q[1]]^3*dot[q[2], q[2]] - 8*\[Sigma]^4*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
        dot[q[2], q[2]] + 4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
        dot[q[2], q[2]] + 8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
        dot[q[2], q[2]] - 8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
        dot[q[2], q[2]] - 4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
        dot[q[2], q[2]] - 8*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
        dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]] - 
       28*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
        dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]] + 
       8*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
        dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]] + 
       8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
        dot[q[1], q[1]]^3*dot[q[2], q[2]] + 4*\[Sigma]^3*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
        dot[q[2], q[2]] - 8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]] + 
       8*\[Sigma]^6*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]*
        dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]] + 
       4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*
        dot[q[1], q[1]]^3*dot[q[2], q[2]] + 8*\[Sigma]^2*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
        dot[q[2], q[2]] - 8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
        dot[q[2], q[2]] + 4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
        dot[q[2], q[2]] - 8*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
        dot[q[2], q[2]] - 8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]*
        dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]] + 
       8*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^6*
        dot[q[1], q[1]]^3*dot[q[2], q[2]] - 2*\[Sigma]^2*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
       3*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[2], q[2]] + 8*\[Sigma]^4*dot[e[5], u[1]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*
        dot[q[2], q[2]] - 8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
       2*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^3*
        dot[q[1], q[1]]^4*dot[q[2], q[2]] - 5*\[Sigma]^4*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
        dot[q[2], q[2]] - 4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
        dot[q[2], q[2]] + 6*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
        dot[q[2], q[2]] + 4*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
        dot[q[2], q[2]] - 3*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
       4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^4*
        dot[q[1], q[1]]^4*dot[q[2], q[2]] - 4*\[Sigma]^3*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
       4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
        dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
       4*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
        dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
       2*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*
        dot[q[2], q[2]] - 4*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[2]]^5*
        dot[q[1], q[1]]^4*dot[q[2], q[2]] + 2*\[Sigma]^6*dot[e[5], u[1]]^2*
        dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
       20*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^6*
        dot[q[1], q[1]]*dot[q[2], q[2]]^2 - 8*\[Sigma]^5*dot[e[5], q[2]]^2*
        dot[k[5], u[1]]*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2 - 
       40*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2 + 
       16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2 + 
       20*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*
        dot[q[1], q[1]]*dot[q[2], q[2]]^2 - 8*\[Sigma]^3*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^6*dot[q[1], q[1]]*
        dot[q[2], q[2]]^2 + 40*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]*dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^2 - 
       16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]*
        dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^2 - 
       40*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^2 + 
       16*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^2 + 
       20*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^8*
        dot[q[1], q[1]]*dot[q[2], q[2]]^2 - 8*\[Sigma]^3*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]*dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^2 + 
       16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 
       16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 
       8*\[Sigma]^6*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 
       16*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
        dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 16*\[Sigma]^3*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 + 8*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*
        dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 
       8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]*
        dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 
       4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]*
        dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 
       4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
        dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 
       8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
        dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 
       24*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 
       20*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 
       8*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 
       4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*
        dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 8*\[Sigma]^2*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 - 4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 
       12*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[2]]^6*
        dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 8*\[Sigma]^5*dot[e[5], q[2]]*
        dot[e[5], u[1]]*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 - 8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]*
        dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 
       4*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^6*
        dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 8*dot[e[5], u[1]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 - 4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 + 8*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 - 4*dot[e[5], u[1]]^2*dot[k[5], u[2]]^7*
        dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 12*\[Sigma]^2*dot[e[5], u[1]]^2*
        dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 
       8*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 + 10*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 
       2*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 
       10*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 
       4*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 
       6*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^3*
        dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 6*\[Sigma]^4*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
        dot[q[2], q[2]]^2 - 2*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]*
        dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 
       3*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^4*
        dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 2*\[Sigma]^5*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
        dot[q[2], q[2]]^2 - 2*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
        dot[q[2], q[2]]^2 - 4*\[Sigma]^6*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
        dot[q[2], q[2]]^2 + 2*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]*
        dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 
       \[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^4*
        dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 2*\[Sigma]^5*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
        dot[q[2], q[2]]^2 - 2*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[2]]^5*
        dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 2*\[Sigma]^4*dot[e[5], u[1]]^2*
        dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 
       2*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[2]]^5*
        dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 6*\[Sigma]^3*dot[e[5], u[1]]*
        dot[e[5], u[2]]*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
        dot[q[2], q[2]]^2 - 4*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 
       8*\[Sigma]^2*dot[e[5], q[2]]^2*dot[k[5], u[2]]^7*dot[q[2], q[2]]^3 + 
       4*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[2]]^7*dot[q[2], q[2]]^3 + 
       16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
        dot[k[5], u[2]]^7*dot[q[2], q[2]]^3 - 8*\[Sigma]^3*dot[e[5], q[2]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^7*dot[q[2], q[2]]^3 - 
       8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^7*
        dot[q[2], q[2]]^3 + 4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^7*dot[q[2], q[2]]^3 - 16*\[Sigma]*dot[e[5], q[2]]*
        dot[e[5], u[1]]*dot[k[5], u[2]]^8*dot[q[2], q[2]]^3 + 
       8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[2]]^8*
        dot[q[2], q[2]]^3 + 16*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]*dot[k[5], u[2]]^8*dot[q[2], q[2]]^3 - 
       8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
        dot[k[5], u[2]]^8*dot[q[2], q[2]]^3 - 8*dot[e[5], u[1]]^2*
        dot[k[5], u[2]]^9*dot[q[2], q[2]]^3 + 4*\[Sigma]^2*dot[e[5], u[1]]^2*
        dot[k[5], u[2]]^9*dot[q[2], q[2]]^3 - 4*\[Sigma]*dot[e[5], q[2]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
        dot[q[2], q[2]]^3 - 20*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]*dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
       8*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
        dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
       4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*
        dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 20*\[Sigma]^2*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
        dot[q[2], q[2]]^3 - 8*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
       4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[2]]^6*
        dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 8*\[Sigma]^2*dot[e[5], q[2]]*
        dot[e[5], u[2]]*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
       4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[2]]^6*
        dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 8*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 
       20*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
        dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
       8*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]*
        dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
       8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^6*
        dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 4*\[Sigma]^3*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]*dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
       4*dot[e[5], u[1]]^2*dot[k[5], u[2]]^7*dot[q[1], q[1]]*
        dot[q[2], q[2]]^3 - 8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
       4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[2]]^7*
        dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 6*\[Sigma]^2*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^3 - 6*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 
       2*\[Sigma]^6*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^3*
        dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 4*\[Sigma]^2*dot[e[5], u[1]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^3 + 4*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^3 - 4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]*
        dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 
       4*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^4*
        dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - \[Sigma]^4*dot[e[5], u[1]]^2*
        dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 
       4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[2]]^5*
        dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 6*\[Sigma]^3*dot[e[5], u[1]]*
        dot[e[5], u[2]]*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^3 + 4*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 
       2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^3 + \[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[2]]^5*
        dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 8*\[Sigma]^2*dot[e[5], q[2]]*
        dot[e[5], u[2]]*dot[k[5], u[2]]^6*dot[q[2], q[2]]^4 - 
       4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[2]]^6*
        dot[q[2], q[2]]^4 - 8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]*
        dot[k[5], u[2]]^6*dot[q[2], q[2]]^4 + 4*\[Sigma]^3*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]*dot[k[5], u[2]]^6*dot[q[2], q[2]]^4 + 
       8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[2]]^7*
        dot[q[2], q[2]]^4 - 4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[2]]^7*dot[q[2], q[2]]^4 + 2*\[Sigma]*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 
       5*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^4*
        dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 2*\[Sigma]^5*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 
       2*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[2]]^5*
        dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 4*\[Sigma]^2*dot[e[5], u[2]]^2*
        dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 
       2*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[2]]^5*dot[q[1], q[1]]*
        dot[q[2], q[2]]^4 - 2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[2]]^5*
        dot[q[2], q[2]]^5 + \[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[2]]^5*
        dot[q[2], q[2]]^5)*m[1]^2*m[2]^2*(dot[k[5], u[1]]*m[1] + 
       dot[k[5], u[2]]*m[2]))/(dot[k[5], u[2]]^3*dot[q[1], q[1]]))
aCutLog3Neq8red = 
   -((\[Sigma]*(-8*\[Sigma]^2*dot[e[5], q[2]]^2*dot[k[5], u[1]]^7*
        dot[q[1], q[1]]^3 + 4*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^7*
        dot[q[1], q[1]]^3 + 16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^8*dot[q[1], q[1]]^3 - 8*\[Sigma]^3*dot[e[5], q[2]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[q[1], q[1]]^3 - 
       8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[q[1], q[1]]^3 + 
       4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[q[1], q[1]]^3 - 
       16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
        dot[k[5], u[2]]*dot[q[1], q[1]]^3 + 8*\[Sigma]^3*dot[e[5], q[2]]*
        dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*dot[q[1], q[1]]^3 + 
       16*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]*
        dot[q[1], q[1]]^3 - 8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^8*dot[k[5], u[2]]*dot[q[1], q[1]]^3 - 
       8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
        dot[q[1], q[1]]^3 + 4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]^3 - 8*\[Sigma]^2*dot[e[5], q[2]]*
        dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[q[1], q[1]]^4 + 
       4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
        dot[q[1], q[1]]^4 + 8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^7*dot[q[1], q[1]]^4 - 4*\[Sigma]^3*dot[e[5], u[1]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[q[1], q[1]]^4 - 
       8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]*
        dot[q[1], q[1]]^4 + 4*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*
        dot[k[5], u[2]]*dot[q[1], q[1]]^4 - 2*\[Sigma]^2*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^5*dot[q[1], q[1]]^5 + \[Sigma]^4*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^5*dot[q[1], q[1]]^5 + 20*\[Sigma]^3*dot[e[5], q[2]]^2*
        dot[k[5], u[1]]^6*dot[k[5], u[2]]*dot[q[1], q[1]]^2*dot[q[2], q[2]] - 
       8*\[Sigma]^5*dot[e[5], q[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[2], q[2]] - 40*\[Sigma]^2*dot[e[5], q[2]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[2], q[2]] + 16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^7*dot[k[5], u[2]]*dot[q[1], q[1]]^2*dot[q[2], q[2]] + 
       20*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[2], q[2]] - 8*\[Sigma]^3*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^8*dot[k[5], u[2]]*dot[q[1], q[1]]^2*dot[q[2], q[2]] + 
       40*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]] - 
       16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]] - 
       40*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]] + 
       16*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]] + 
       20*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*
        dot[q[1], q[1]]^2*dot[q[2], q[2]] - 8*\[Sigma]^3*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
        dot[q[2], q[2]] + 8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]] - 
       4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
        dot[q[1], q[1]]^3*dot[q[2], q[2]] - 4*\[Sigma]*dot[e[5], q[2]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]] - 
       8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
        dot[q[1], q[1]]^3*dot[q[2], q[2]] + 4*\[Sigma]^3*dot[e[5], u[1]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[q[1], q[1]]^3*dot[q[2], q[2]] + 
       4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[q[1], q[1]]^3*
        dot[q[2], q[2]] + 4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]^5*dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]] + 
       20*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
        dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]] - 
       8*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
        dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]] + 
       8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[2], q[2]] - 4*\[Sigma]^3*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^6*dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]] - 
       8*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[2], q[2]] - 20*\[Sigma]^2*dot[e[5], u[1]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[2], q[2]] + 8*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^6*dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]] + 
       4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
        dot[q[1], q[1]]^3*dot[q[2], q[2]] + 20*\[Sigma]^2*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
        dot[q[2], q[2]] - 8*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]] + 
       4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[q[1], q[1]]^4*
        dot[q[2], q[2]] - 2*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*
        dot[q[1], q[1]]^4*dot[q[2], q[2]] - 2*\[Sigma]*dot[e[5], u[1]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[q[1], q[1]]^4*dot[q[2], q[2]] + 
       2*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[2], q[2]] + 5*\[Sigma]^3*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]*dot[q[1], q[1]]^4*dot[q[2], q[2]] - 
       2*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]*
        dot[q[1], q[1]]^4*dot[q[2], q[2]] - 8*\[Sigma]^2*dot[e[5], q[2]]^2*
        dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[1], q[1]]*
        dot[q[2], q[2]]^2 - 12*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^5*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^2 + 
       8*\[Sigma]^6*dot[e[5], q[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
        dot[q[1], q[1]]*dot[q[2], q[2]]^2 + 16*\[Sigma]*dot[e[5], q[2]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]*
        dot[q[2], q[2]]^2 + 24*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]*
        dot[q[2], q[2]]^2 - 16*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^6*dot[k[5], u[2]]^2*dot[q[1], q[1]]*
        dot[q[2], q[2]]^2 - 8*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^2 - 
       12*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*
        dot[q[1], q[1]]*dot[q[2], q[2]]^2 + 8*\[Sigma]^4*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^7*dot[k[5], u[2]]^2*dot[q[1], q[1]]*
        dot[q[2], q[2]]^2 - 16*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
        dot[q[2], q[2]]^2 - 24*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
        dot[q[2], q[2]]^2 + 16*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
        dot[q[2], q[2]]^2 + 16*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
        dot[q[2], q[2]]^2 + 24*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
        dot[q[2], q[2]]^2 - 16*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
        dot[q[2], q[2]]^2 - 8*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*
        dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2 - 
       12*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*
        dot[q[1], q[1]]*dot[q[2], q[2]]^2 + 8*\[Sigma]^4*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[1], q[1]]*
        dot[q[2], q[2]]^2 + 4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 
       12*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
        dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 8*\[Sigma]^5*dot[e[5], q[2]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 - 4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*
        dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 12*\[Sigma]^2*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 
       8*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 - 4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]^5*dot[k[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 - 8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]^5*dot[k[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 + 8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^5*dot[k[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 + 4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^5*dot[k[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 + 8*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^6*dot[k[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 - 4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^6*dot[k[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 + 8*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^6*dot[k[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 - 8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
        dot[k[5], u[2]]*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 
       4*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 16*\[Sigma]^2*dot[e[5], q[2]]*
        dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 - 16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 + 8*\[Sigma]^6*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 - 4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 
       8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
        dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 24*\[Sigma]*dot[e[5], u[1]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 + 20*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 - 8*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 - 16*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 - 
       16*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
        dot[q[1], q[1]]^2*dot[q[2], q[2]]^2 + 8*\[Sigma]^5*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^2 - 2*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*
        dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + \[Sigma]^4*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 
       4*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
        dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 6*\[Sigma]^3*dot[e[5], u[1]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[q[1], q[1]]^3*
        dot[q[2], q[2]]^2 + 4*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 
       \[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[q[1], q[1]]^3*
        dot[q[2], q[2]]^2 - 4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 
       4*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]*
        dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 4*\[Sigma]^2*dot[e[5], u[1]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[2], q[2]]^2 + 4*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]*dot[q[1], q[1]]^3*
        dot[q[2], q[2]]^2 - 6*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 - 
       6*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^2*
        dot[q[1], q[1]]^3*dot[q[2], q[2]]^2 + 2*\[Sigma]^6*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
        dot[q[2], q[2]]^2 + 12*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]^3*dot[q[2], q[2]]^3 - 8*\[Sigma]^5*dot[e[5], q[2]]^2*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[2], q[2]]^3 - 
       24*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
        dot[k[5], u[2]]^3*dot[q[2], q[2]]^3 + 16*\[Sigma]^4*dot[e[5], q[2]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^3*
        dot[q[2], q[2]]^3 + 12*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*
        dot[k[5], u[2]]^3*dot[q[2], q[2]]^3 - 8*\[Sigma]^3*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^6*dot[k[5], u[2]]^3*dot[q[2], q[2]]^3 + 
       24*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]^4*dot[q[2], q[2]]^3 - 16*\[Sigma]^4*dot[e[5], q[2]]*
        dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^4*
        dot[q[2], q[2]]^3 - 24*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^5*dot[k[5], u[2]]^4*dot[q[2], q[2]]^3 + 
       16*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
        dot[k[5], u[2]]^4*dot[q[2], q[2]]^3 + 12*\[Sigma]*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*dot[q[2], q[2]]^3 - 
       8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^5*
        dot[q[2], q[2]]^3 + 8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^5*dot[k[5], u[2]]*dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 
       8*\[Sigma]^6*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
        dot[k[5], u[2]]*dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 
       8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]*
        dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 8*\[Sigma]^5*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^6*dot[k[5], u[2]]*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
       8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
       4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 
       4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 
       8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 
       8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
       4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 
       8*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
       4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
        dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 8*\[Sigma]^2*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[1], q[1]]*
        dot[q[2], q[2]]^3 + 4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
        dot[q[2], q[2]]^3 + 20*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
        dot[q[2], q[2]]^3 - 8*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
        dot[q[2], q[2]]^3 + 8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
       4*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
        dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 8*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
        dot[q[2], q[2]]^3 - 28*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
        dot[q[2], q[2]]^3 + 8*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
        dot[q[2], q[2]]^3 + 4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
        dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^3 + 
       20*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
        dot[q[1], q[1]]*dot[q[2], q[2]]^3 - 8*\[Sigma]^4*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[1], q[1]]*
        dot[q[2], q[2]]^3 - 2*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 
       6*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
        dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 4*\[Sigma]^5*dot[e[5], u[1]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^3 - 2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
        dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 2*\[Sigma]^4*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 
       2*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - \[Sigma]^3*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^3 + 2*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 
       2*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 
       4*\[Sigma]^6*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 - 
       2*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]*
        dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 3*\[Sigma]^3*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^3 + 2*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 
       6*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^2*
        dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 6*\[Sigma]^4*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^3 + 2*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^3 - 10*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^3 - 4*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*
        dot[q[2], q[2]]^3 + 10*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]^3 + 
       4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]^2*dot[q[2], q[2]]^4 - 12*\[Sigma]^3*dot[e[5], q[2]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^2*
        dot[q[2], q[2]]^4 + 8*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]^2*dot[q[2], q[2]]^4 - 
       4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*
        dot[q[2], q[2]]^4 + 12*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
        dot[k[5], u[2]]^2*dot[q[2], q[2]]^4 - 8*\[Sigma]^4*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^5*dot[k[5], u[2]]^2*dot[q[2], q[2]]^4 - 
       4*\[Sigma]*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
        dot[k[5], u[2]]^3*dot[q[2], q[2]]^4 + 8*\[Sigma]^2*dot[e[5], q[2]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^3*
        dot[q[2], q[2]]^4 - 4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^3*dot[q[2], q[2]]^4 + 
       8*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
        dot[q[2], q[2]]^4 - 12*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[2], q[2]]^4 + 
       8*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]^3*dot[q[2], q[2]]^4 - 8*\[Sigma]*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*dot[q[2], q[2]]^4 + 
       4*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^3*
        dot[q[2], q[2]]^4 - 8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^4*dot[q[2], q[2]]^4 + 
       4*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^4*dot[q[2], q[2]]^4 - 4*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*dot[q[2], q[2]]^4 + 
       16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
        dot[k[5], u[2]]^4*dot[q[2], q[2]]^4 - 8*\[Sigma]^3*dot[e[5], u[1]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^4*
        dot[q[2], q[2]]^4 - 8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^5*dot[q[2], q[2]]^4 + 4*\[Sigma]^3*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[2], q[2]]^4 + 
       2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[q[1], q[1]]*
        dot[q[2], q[2]]^4 - 4*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*
        dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 2*\[Sigma]^6*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 
       4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]*dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 
       4*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]*dot[q[1], q[1]]*dot[q[2], q[2]]^4 + 
       4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]*
        dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 4*\[Sigma]^3*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]*dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 
       3*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^2*
        dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 4*\[Sigma]*dot[e[5], u[1]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^2*dot[q[1], q[1]]*
        dot[q[2], q[2]]^4 + 6*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^2*dot[q[1], q[1]]*
        dot[q[2], q[2]]^4 + 4*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^2*dot[q[1], q[1]]*
        dot[q[2], q[2]]^4 + 2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*
        dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 
       5*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^2*
        dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 8*\[Sigma]^3*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
        dot[q[2], q[2]]^4 + 8*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
        dot[q[2], q[2]]^4 - 2*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]*
        dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 
       3*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^4*
        dot[q[1], q[1]]*dot[q[2], q[2]]^4 - 2*\[Sigma]*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^4*dot[k[5], u[2]]*dot[q[2], q[2]]^5 + 
       4*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]*
        dot[q[2], q[2]]^5 - 2*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*
        dot[k[5], u[2]]*dot[q[2], q[2]]^5 + 2*\[Sigma]*dot[e[5], u[1]]*
        dot[e[5], u[2]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^2*
        dot[q[2], q[2]]^5 - 2*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]^3*dot[k[5], u[2]]^2*dot[q[2], q[2]]^5 - 
       2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^2*
        dot[q[2], q[2]]^5 + 2*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*
        dot[k[5], u[2]]^2*dot[q[2], q[2]]^5 + \[Sigma]^3*dot[e[5], u[1]]^2*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^3*dot[q[2], q[2]]^5 - 
       2*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
        dot[k[5], u[2]]^3*dot[q[2], q[2]]^5 + \[Sigma]^3*dot[e[5], u[2]]^2*
        dot[k[5], u[1]]^2*dot[k[5], u[2]]^3*dot[q[2], q[2]]^5 + 
       2*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^4*
        dot[q[2], q[2]]^5 - 2*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
        dot[k[5], u[1]]*dot[k[5], u[2]]^4*dot[q[2], q[2]]^5 + 
       \[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[2]]^5*dot[q[2], q[2]]^5)*
      m[1]^2*m[2]^2*(dot[k[5], u[1]]*m[1] + dot[k[5], u[2]]*m[2]))/
     (dot[k[5], u[1]]^3*dot[q[2], q[2]]))
aCutLog4Neq8red = (8*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^10*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*m[1]^3*m[2]^2 - 
     16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^11*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*m[1]^3*m[2]^2 + 
     8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^12*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^2*m[1]^3*m[2]^2 - 32*\[Sigma]^4*dot[e[5], q[2]]^2*
      dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*m[1]^3*m[2]^2 + 
     16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^10*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*m[1]^3*m[2]^2 + 
     64*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^10*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*m[1]^3*m[2]^2 - 
     16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^11*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*m[1]^3*m[2]^2 - 
     32*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^11*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^2*m[1]^3*m[2]^2 + 16*\[Sigma]^3*dot[e[5], q[2]]^2*
      dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*m[1]^3*m[2]^2 + 
     32*\[Sigma]^5*dot[e[5], q[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^2*m[1]^3*m[2]^2 - 64*\[Sigma]^3*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
      m[1]^3*m[2]^2 - 32*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^9*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*m[1]^3*m[2]^2 - 
     64*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*m[1]^3*m[2]^2 + 
     8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^10*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^2*m[1]^3*m[2]^2 + 64*\[Sigma]^2*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^10*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*
      m[1]^3*m[2]^2 + 16*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*m[1]^3*m[2]^2 + 
     32*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^2*m[1]^3*m[2]^2 - 32*\[Sigma]^4*dot[e[5], q[2]]^2*
      dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*m[1]^3*m[2]^2 + 
     32*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*m[1]^3*m[2]^2 + 
     64*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*m[1]^3*m[2]^2 + 
     64*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*m[1]^3*m[2]^2 - 
     32*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^2*m[1]^3*m[2]^2 - 32*\[Sigma]*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
      m[1]^3*m[2]^2 - 64*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^9*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*m[1]^3*m[2]^2 - 
     32*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^2*m[1]^3*m[2]^2 + 8*\[Sigma]^3*dot[e[5], q[2]]^2*
      dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*m[1]^3*m[2]^2 - 
     64*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*m[1]^3*m[2]^2 - 
     16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*m[1]^3*m[2]^2 + 
     16*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^2*m[1]^3*m[2]^2 + 32*\[Sigma]^3*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^8*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*m[1]^3*m[2]^2 + 
     64*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*m[1]^3*m[2]^2 + 
     8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^2*m[1]^3*m[2]^2 + 16*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*
      m[1]^3*m[2]^2 - 32*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*m[1]^3*m[2]^2 - 
     16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*m[1]^3*m[2]^2 + 
     8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]^2*m[1]^3*m[2]^2 + 4*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^11*dot[k[5], u[2]]*dot[q[1], q[1]]^3*
      m[1]^3*m[2]^2 - 4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^12*
      dot[k[5], u[2]]*dot[q[1], q[1]]^3*m[1]^3*m[2]^2 - 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^10*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*m[1]^3*m[2]^2 - 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^10*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*m[1]^3*m[2]^2 + 
     8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^11*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*m[1]^3*m[2]^2 + 
     16*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^11*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]^3*m[1]^3*m[2]^2 + 24*\[Sigma]^3*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
      m[1]^3*m[2]^2 + 8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*m[1]^3*m[2]^2 + 
     16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*m[1]^3*m[2]^2 - 
     4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^10*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^3*m[1]^3*m[2]^2 - 40*\[Sigma]^2*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^10*dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*
      m[1]^3*m[2]^2 - 8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*m[1]^3*m[2]^2 - 
     16*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^3*m[1]^3*m[2]^2 - 8*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
      m[1]^3*m[2]^2 - 48*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
      dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*m[1]^3*m[2]^2 - 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*m[1]^3*m[2]^2 + 
     24*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^3*m[1]^3*m[2]^2 + 16*\[Sigma]*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
      m[1]^3*m[2]^2 + 64*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*m[1]^3*m[2]^2 + 
     16*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^3*m[1]^3*m[2]^2 + 32*\[Sigma]^3*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
      m[1]^3*m[2]^2 + 32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*
      dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*m[1]^3*m[2]^2 + 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*m[1]^3*m[2]^2 - 
     8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^3*m[1]^3*m[2]^2 - 48*\[Sigma]^3*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*m[1]^3*m[2]^2 - 
     48*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*m[1]^3*m[2]^2 - 
     32*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*m[1]^3*m[2]^2 - 
     4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^3*m[1]^3*m[2]^2 - 4*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
      m[1]^3*m[2]^2 - 32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
      dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*m[1]^3*m[2]^2 + 
     32*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^3*m[1]^3*m[2]^2 + 32*\[Sigma]^4*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*m[1]^3*m[2]^2 + 
     8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*m[1]^3*m[2]^2 + 
     32*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*m[1]^3*m[2]^2 + 
     8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*m[1]^3*m[2]^2 - 
     4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^3*m[1]^3*m[2]^2 - 32*\[Sigma]^3*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*m[1]^3*m[2]^2 - 
     8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*m[1]^3*m[2]^2 + 
     8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]^3*m[1]^3*m[2]^2 + \[Sigma]^2*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^11*dot[q[1], q[1]]^4*m[1]^3*m[2]^2 - 
     4*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*dot[k[5], u[2]]*
      dot[q[1], q[1]]^4*m[1]^3*m[2]^2 - \[Sigma]^2*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^9*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*m[1]^3*m[2]^2 + 
     2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]^4*m[1]^3*m[2]^2 + 2*\[Sigma]^4*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^9*dot[k[5], u[2]]^2*dot[q[1], q[1]]^4*m[1]^3*m[2]^2 + 
     6*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^4*m[1]^3*m[2]^2 + 4*\[Sigma]^4*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*
      m[1]^3*m[2]^2 - 4*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*m[1]^3*m[2]^2 - 
     2*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^4*m[1]^3*m[2]^2 - 14*\[Sigma]^4*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*m[1]^3*m[2]^2 + 
     \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^4*m[1]^3*m[2]^2 + 8*\[Sigma]^3*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*m[1]^3*m[2]^2 + 
     8*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^4*m[1]^3*m[2]^2 - \[Sigma]^2*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*m[1]^3*m[2]^2 - 
     8*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^4*m[1]^3*m[2]^2 + 2*\[Sigma]^3*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]^4*m[1]^3*m[2]^2 - 
     8*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^10*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^11*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     32*\[Sigma]^5*dot[e[5], q[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     64*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^10*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     32*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     16*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     32*\[Sigma]^6*dot[e[5], q[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     64*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     64*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     64*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     16*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     32*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     32*\[Sigma]^5*dot[e[5], q[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     64*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     64*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     32*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     32*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     64*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     32*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     8*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     64*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     16*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     32*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     64*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     32*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^10*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^10*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^11*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^10*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     32*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     40*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     32*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     32*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     48*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     48*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     64*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     48*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     32*\[Sigma]^6*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     24*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     16*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     32*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     80*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     32*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     24*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     32*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     32*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     40*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     32*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     16*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     32*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^11*dot[q[1], q[1]]^3*
      dot[q[2], q[2]]*m[1]^3*m[2]^2 + \[Sigma]^2*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^9*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
      m[1]^3*m[2]^2 + 4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^9*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]*
      m[1]^3*m[2]^2 - 3*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     12*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     16*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     8*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     \[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     18*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     3*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     12*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     5*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     8*\[Sigma]^6*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     12*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     8*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     3*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^3*m[2]^2 - 
     2*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^3*m[2]^2 + 
     8*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
      dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 16*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^5*dot[q[2], q[2]]^2*
      m[1]^3*m[2]^2 + 8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*
      dot[k[5], u[2]]^5*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     32*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 16*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^6*dot[q[2], q[2]]^2*
      m[1]^3*m[2]^2 + 64*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^8*dot[k[5], u[2]]^6*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^6*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     32*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^6*
      dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 16*\[Sigma]^3*dot[e[5], q[2]]^2*
      dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     32*\[Sigma]^5*dot[e[5], q[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 64*\[Sigma]^3*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^7*dot[q[2], q[2]]^2*
      m[1]^3*m[2]^2 - 32*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^7*dot[k[5], u[2]]^7*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     64*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^7*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^7*
      dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 64*\[Sigma]^2*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^7*dot[q[2], q[2]]^2*
      m[1]^3*m[2]^2 + 16*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^7*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     32*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^7*
      dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 32*\[Sigma]^4*dot[e[5], q[2]]^2*
      dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     32*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^8*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     64*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^8*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     64*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^8*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     32*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^8*
      dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 32*\[Sigma]*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^8*dot[q[2], q[2]]^2*
      m[1]^3*m[2]^2 - 64*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^7*dot[k[5], u[2]]^8*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     32*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^8*
      dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 8*\[Sigma]^3*dot[e[5], q[2]]^2*
      dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     64*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^9*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^9*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     16*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^9*
      dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 32*\[Sigma]^3*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^6*dot[k[5], u[2]]^9*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     64*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^9*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^9*
      dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 16*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^10*dot[q[2], q[2]]^2*
      m[1]^3*m[2]^2 - 32*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^10*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^10*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^11*
      dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 4*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
      dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 8*\[Sigma]^4*dot[e[5], q[2]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^3*dot[q[1], q[1]]*
      dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 4*\[Sigma]*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^10*dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
      m[1]^3*m[2]^2 - 8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     16*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     32*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     24*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     32*\[Sigma]^6*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     40*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     32*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     32*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     32*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     48*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     24*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     80*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     32*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     16*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     32*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     48*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     48*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     64*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     32*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     32*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     40*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     32*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^10*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     4*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*dot[k[5], u[2]]*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     12*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     2*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     12*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     6*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     4*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     20*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     4*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     8*\[Sigma]^6*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     8*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     8*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     4*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     8*\[Sigma]^6*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     20*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     4*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     6*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     12*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     2*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     12*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 + 
     4*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^3*m[2]^2 - 
     8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^4*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 
     8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*
      dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 4*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[2], q[2]]^3*
      m[1]^3*m[2]^2 + 32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^5*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
      dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 32*\[Sigma]^3*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 
     8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 
     32*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 
     32*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 32*\[Sigma]^4*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^7*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 
     8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^7*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 
     48*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^7*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 48*\[Sigma]^2*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[2], q[2]]^3*
      m[1]^3*m[2]^2 - 32*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 48*\[Sigma]^3*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^8*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^8*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     24*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^8*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 
     16*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
      dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 16*\[Sigma]*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*dot[q[2], q[2]]^3*
      m[1]^3*m[2]^2 + 64*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 
     24*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
      dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 16*\[Sigma]^3*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*dot[q[2], q[2]]^3*
      m[1]^3*m[2]^2 + 4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^3*dot[k[5], u[2]]^9*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*
      dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 16*\[Sigma]^3*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     40*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^9*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*
      dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 4*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^10*dot[q[2], q[2]]^3*
      m[1]^3*m[2]^2 + 16*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]^10*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 
     8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]^10*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^11*
      dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 3*\[Sigma]^2*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^9*dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
      m[1]^3*m[2]^2 - 2*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 
     4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 
     8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 
     8*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     \[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     12*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     5*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     8*\[Sigma]^6*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 
     8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     3*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 
     12*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 
     18*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     8*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 
     4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     16*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     3*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 
     12*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 
     4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 
     \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 - 
     \[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^10*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^3*m[2]^2 + 
     2*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
      dot[q[2], q[2]]^4*m[1]^3*m[2]^2 - \[Sigma]^2*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[2], q[2]]^4*m[1]^3*m[2]^2 - 
     8*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
      dot[q[2], q[2]]^4*m[1]^3*m[2]^2 + 8*\[Sigma]^3*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[2], q[2]]^4*m[1]^3*m[2]^2 + 
     8*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
      dot[q[2], q[2]]^4*m[1]^3*m[2]^2 + \[Sigma]^2*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[2], q[2]]^4*m[1]^3*m[2]^2 - 
     2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
      dot[q[2], q[2]]^4*m[1]^3*m[2]^2 - 14*\[Sigma]^4*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[2], q[2]]^4*m[1]^3*m[2]^2 - 
     4*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
      dot[q[2], q[2]]^4*m[1]^3*m[2]^2 + 4*\[Sigma]^4*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[2], q[2]]^4*
      m[1]^3*m[2]^2 + 6*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^7*dot[q[2], q[2]]^4*m[1]^3*m[2]^2 + 
     2*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
      dot[q[2], q[2]]^4*m[1]^3*m[2]^2 + 2*\[Sigma]^4*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[2], q[2]]^4*m[1]^3*m[2]^2 - 
     \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
      dot[q[2], q[2]]^4*m[1]^3*m[2]^2 - 4*\[Sigma]^3*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*dot[q[2], q[2]]^4*m[1]^3*m[2]^2 + 
     \[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^10*
      dot[q[2], q[2]]^4*m[1]^3*m[2]^2 + 8*\[Sigma]^3*dot[e[5], q[2]]^2*
      dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*m[1]^2*m[2]^3 - 
     16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^10*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*m[1]^2*m[2]^3 + 
     8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^11*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^2*m[1]^2*m[2]^3 - 32*\[Sigma]^4*dot[e[5], q[2]]^2*
      dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*m[1]^2*m[2]^3 + 
     16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*m[1]^2*m[2]^3 + 
     64*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*m[1]^2*m[2]^3 - 
     16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^10*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*m[1]^2*m[2]^3 - 
     32*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^2*m[1]^2*m[2]^3 + 16*\[Sigma]^3*dot[e[5], q[2]]^2*
      dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*m[1]^2*m[2]^3 + 
     32*\[Sigma]^5*dot[e[5], q[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^2*m[1]^2*m[2]^3 - 64*\[Sigma]^3*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
      m[1]^2*m[2]^3 - 32*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^8*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*m[1]^2*m[2]^3 - 
     64*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*m[1]^2*m[2]^3 + 
     8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^2*m[1]^2*m[2]^3 + 64*\[Sigma]^2*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*
      m[1]^2*m[2]^3 + 16*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*m[1]^2*m[2]^3 + 
     32*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^2*m[1]^2*m[2]^3 - 32*\[Sigma]^4*dot[e[5], q[2]]^2*
      dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*m[1]^2*m[2]^3 + 
     32*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*m[1]^2*m[2]^3 + 
     64*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*m[1]^2*m[2]^3 + 
     64*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*m[1]^2*m[2]^3 - 
     32*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^2*m[1]^2*m[2]^3 - 32*\[Sigma]*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*
      m[1]^2*m[2]^3 - 64*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^8*dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*m[1]^2*m[2]^3 - 
     32*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^2*m[1]^2*m[2]^3 + 8*\[Sigma]^3*dot[e[5], q[2]]^2*
      dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*m[1]^2*m[2]^3 - 
     64*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*m[1]^2*m[2]^3 - 
     16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*m[1]^2*m[2]^3 + 
     16*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]^2*m[1]^2*m[2]^3 + 32*\[Sigma]^3*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^7*dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*m[1]^2*m[2]^3 + 
     64*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*m[1]^2*m[2]^3 + 
     8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]^2*m[1]^2*m[2]^3 + 16*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^9*dot[q[1], q[1]]^2*
      m[1]^2*m[2]^3 - 32*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^9*dot[q[1], q[1]]^2*m[1]^2*m[2]^3 - 
     16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^9*dot[q[1], q[1]]^2*m[1]^2*m[2]^3 + 
     8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^10*
      dot[q[1], q[1]]^2*m[1]^2*m[2]^3 + 4*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^10*dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*
      m[1]^2*m[2]^3 - 4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^11*
      dot[k[5], u[2]]^2*dot[q[1], q[1]]^3*m[1]^2*m[2]^3 - 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*m[1]^2*m[2]^3 - 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*m[1]^2*m[2]^3 + 
     8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^10*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*m[1]^2*m[2]^3 + 
     16*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^3*m[1]^2*m[2]^3 + 24*\[Sigma]^3*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
      m[1]^2*m[2]^3 + 8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*m[1]^2*m[2]^3 + 
     16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*m[1]^2*m[2]^3 - 
     4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^3*m[1]^2*m[2]^3 - 40*\[Sigma]^2*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*
      m[1]^2*m[2]^3 - 8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*m[1]^2*m[2]^3 - 
     16*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^3*m[1]^2*m[2]^3 - 8*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
      m[1]^2*m[2]^3 - 48*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
      dot[k[5], u[1]]^7*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*m[1]^2*m[2]^3 - 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*m[1]^2*m[2]^3 + 
     24*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^3*m[1]^2*m[2]^3 + 16*\[Sigma]*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*
      m[1]^2*m[2]^3 + 64*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*m[1]^2*m[2]^3 + 
     16*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^3*m[1]^2*m[2]^3 + 32*\[Sigma]^3*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*
      m[1]^2*m[2]^3 + 32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*
      dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*m[1]^2*m[2]^3 + 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*m[1]^2*m[2]^3 - 
     8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^3*m[1]^2*m[2]^3 - 48*\[Sigma]^3*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*m[1]^2*m[2]^3 - 
     48*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*m[1]^2*m[2]^3 - 
     32*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*m[1]^2*m[2]^3 - 
     4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^3*m[1]^2*m[2]^3 - 4*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*
      m[1]^2*m[2]^3 - 32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*
      dot[k[5], u[1]]^5*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*m[1]^2*m[2]^3 + 
     32*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^3*m[1]^2*m[2]^3 + 32*\[Sigma]^4*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*m[1]^2*m[2]^3 + 
     8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*m[1]^2*m[2]^3 + 
     32*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*m[1]^2*m[2]^3 + 
     8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]^3*m[1]^2*m[2]^3 - 
     4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]^3*m[1]^2*m[2]^3 - 32*\[Sigma]^3*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*dot[q[1], q[1]]^3*m[1]^2*m[2]^3 - 
     8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]^3*m[1]^2*m[2]^3 + 
     8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]^3*m[1]^2*m[2]^3 + \[Sigma]^2*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^10*dot[k[5], u[2]]*dot[q[1], q[1]]^4*m[1]^2*m[2]^3 - 
     4*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]^4*m[1]^2*m[2]^3 - \[Sigma]^2*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*m[1]^2*m[2]^3 + 
     2*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^4*m[1]^2*m[2]^3 + 2*\[Sigma]^4*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*dot[q[1], q[1]]^4*m[1]^2*m[2]^3 + 
     6*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^4*m[1]^2*m[2]^3 + 4*\[Sigma]^4*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*
      m[1]^2*m[2]^3 - 4*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^4*m[1]^2*m[2]^3 - 
     2*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^4*m[1]^2*m[2]^3 - 14*\[Sigma]^4*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[1], q[1]]^4*m[1]^2*m[2]^3 + 
     \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^4*m[1]^2*m[2]^3 + 8*\[Sigma]^3*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[1], q[1]]^4*m[1]^2*m[2]^3 + 
     8*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^4*m[1]^2*m[2]^3 - \[Sigma]^2*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[1], q[1]]^4*m[1]^2*m[2]^3 - 
     8*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^4*m[1]^2*m[2]^3 + 2*\[Sigma]^3*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[1], q[1]]^4*m[1]^2*m[2]^3 - 
     8*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     32*\[Sigma]^5*dot[e[5], q[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     64*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     32*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     16*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     32*\[Sigma]^6*dot[e[5], q[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     64*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     64*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     64*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     16*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     32*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     32*\[Sigma]^5*dot[e[5], q[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     64*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     64*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     32*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     32*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     64*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     32*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     8*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     64*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     16*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     32*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     64*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^10*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     32*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^10*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^10*dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^11*
      dot[q[1], q[1]]*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     32*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     40*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     32*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     32*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     48*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     48*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     64*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     48*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     32*\[Sigma]^6*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     24*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     16*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     32*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     80*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     32*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     24*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     32*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     32*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     40*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     32*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]^9*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]^9*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     16*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     32*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^9*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^9*dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^10*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^10*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^10*dot[k[5], u[2]]*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     \[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     3*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     12*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     16*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     8*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     \[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     18*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     3*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     12*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     5*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     8*\[Sigma]^6*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     12*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     8*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     3*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 - 
     2*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]^3*dot[q[2], q[2]]*m[1]^2*m[2]^3 + 
     8*\[Sigma]^3*dot[e[5], q[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 16*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^6*dot[q[2], q[2]]^2*
      m[1]^2*m[2]^3 + 8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^6*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     32*\[Sigma]^4*dot[e[5], q[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 16*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^7*dot[q[2], q[2]]^2*
      m[1]^2*m[2]^3 + 64*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^7*dot[k[5], u[2]]^7*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^7*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     32*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^7*
      dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 16*\[Sigma]^3*dot[e[5], q[2]]^2*
      dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     32*\[Sigma]^5*dot[e[5], q[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
      dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 64*\[Sigma]^3*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^8*dot[q[2], q[2]]^2*
      m[1]^2*m[2]^3 - 32*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^6*dot[k[5], u[2]]^8*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     64*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^8*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^8*
      dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 64*\[Sigma]^2*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^7*dot[k[5], u[2]]^8*dot[q[2], q[2]]^2*
      m[1]^2*m[2]^3 + 16*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^8*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     32*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^8*
      dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 32*\[Sigma]^4*dot[e[5], q[2]]^2*
      dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     32*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^9*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     64*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^9*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     64*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^9*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     32*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^9*
      dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 32*\[Sigma]*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^9*dot[q[2], q[2]]^2*
      m[1]^2*m[2]^3 - 64*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^6*dot[k[5], u[2]]^9*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     32*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^9*
      dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 8*\[Sigma]^3*dot[e[5], q[2]]^2*
      dot[k[5], u[1]]^3*dot[k[5], u[2]]^10*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     64*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^10*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     16*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^10*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     16*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^10*
      dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 32*\[Sigma]^3*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^5*dot[k[5], u[2]]^10*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     64*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^10*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^10*
      dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 16*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^3*dot[k[5], u[2]]^11*dot[q[2], q[2]]^2*
      m[1]^2*m[2]^3 - 32*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^11*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^11*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^12*
      dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 4*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]*
      dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 8*\[Sigma]^4*dot[e[5], q[2]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^8*dot[k[5], u[2]]^4*dot[q[1], q[1]]*
      dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 4*\[Sigma]*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^9*dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*
      m[1]^2*m[2]^3 - 8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     16*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     32*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     24*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     32*\[Sigma]^6*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     40*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     32*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     32*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     32*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     48*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     24*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     16*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     80*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     32*\[Sigma]^5*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     16*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     32*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     8*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     48*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     48*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     64*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     32*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     32*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     40*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^2*
      dot[k[5], u[2]]^10*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^10*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     32*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^10*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]^10*dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^11*
      dot[q[1], q[1]]*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     4*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^9*dot[k[5], u[2]]^2*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     12*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     2*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     12*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     6*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     4*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     20*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     4*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     8*\[Sigma]^6*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     8*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     8*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     16*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     8*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     8*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     4*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     8*\[Sigma]^6*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     20*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     4*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     4*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     6*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     12*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     2*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     4*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     12*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
      dot[k[5], u[2]]^9*dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 + 
     4*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^10*
      dot[q[1], q[1]]^2*dot[q[2], q[2]]^2*m[1]^2*m[2]^3 - 
     8*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^5*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 
     8*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*dot[k[5], u[2]]^5*
      dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 4*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*
      m[1]^2*m[2]^3 + 32*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^6*dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*
      dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 32*\[Sigma]^3*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^7*dot[k[5], u[2]]^6*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^7*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     32*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^7*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     32*\[Sigma]^5*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^7*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 
     8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^7*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 
     32*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^7*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 
     32*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*
      dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 32*\[Sigma]^4*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^6*dot[k[5], u[2]]^7*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 
     16*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^8*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 
     8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^8*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 
     48*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^8*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
      dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 48*\[Sigma]^2*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*dot[q[2], q[2]]^3*
      m[1]^2*m[2]^3 - 32*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     8*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*
      dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 48*\[Sigma]^3*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^5*dot[k[5], u[2]]^8*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     8*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]^9*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     16*\[Sigma]^4*dot[e[5], q[2]]*dot[e[5], u[1]]*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]^9*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     24*\[Sigma]^3*dot[e[5], q[2]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]^9*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 
     16*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*
      dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 16*\[Sigma]*dot[e[5], u[1]]*
      dot[e[5], u[2]]*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*dot[q[2], q[2]]^3*
      m[1]^2*m[2]^3 + 64*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 
     24*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^9*
      dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 16*\[Sigma]^3*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]^2*dot[k[5], u[2]]^10*dot[q[2], q[2]]^3*
      m[1]^2*m[2]^3 + 4*\[Sigma]^2*dot[e[5], q[2]]*dot[e[5], u[2]]*
      dot[k[5], u[1]]^2*dot[k[5], u[2]]^10*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     8*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^10*
      dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 16*\[Sigma]^3*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^3*dot[k[5], u[2]]^10*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     40*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]^10*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     4*\[Sigma]*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^10*
      dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 4*\[Sigma]^2*dot[e[5], q[2]]*
      dot[e[5], u[1]]*dot[k[5], u[1]]*dot[k[5], u[2]]^11*dot[q[2], q[2]]^3*
      m[1]^2*m[2]^3 + 16*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*
      dot[k[5], u[2]]^11*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 
     8*\[Sigma]*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
      dot[k[5], u[2]]^11*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     4*\[Sigma]*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^12*
      dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 3*\[Sigma]^2*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^8*dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^3*
      m[1]^2*m[2]^3 - 2*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^8*
      dot[k[5], u[2]]^3*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 
     4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^7*
      dot[k[5], u[2]]^4*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 
     8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 
     8*\[Sigma]^5*dot[e[5], u[2]]^2*dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     \[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     12*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^6*
      dot[k[5], u[2]]^5*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     5*\[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     8*\[Sigma]^6*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 
     8*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^5*
      dot[k[5], u[2]]^6*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     3*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 
     12*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     8*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^4*
      dot[k[5], u[2]]^7*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 
     18*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     8*\[Sigma]^5*dot[e[5], u[1]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 
     4*\[Sigma]^2*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     16*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]^8*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     3*\[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 
     12*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 
     4*\[Sigma]^3*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^2*
      dot[k[5], u[2]]^9*dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 
     \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*
      dot[q[1], q[1]]*dot[q[2], q[2]]^3*m[1]^2*m[2]^3 - 
     \[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[2]]^11*dot[q[1], q[1]]*
      dot[q[2], q[2]]^3*m[1]^2*m[2]^3 + 2*\[Sigma]^3*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^7*dot[k[5], u[2]]^4*dot[q[2], q[2]]^4*m[1]^2*m[2]^3 - 
     \[Sigma]^2*dot[e[5], u[2]]^2*dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*
      dot[q[2], q[2]]^4*m[1]^2*m[2]^3 - 8*\[Sigma]^4*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^6*dot[k[5], u[2]]^5*dot[q[2], q[2]]^4*m[1]^2*m[2]^3 + 
     8*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*
      dot[q[2], q[2]]^4*m[1]^2*m[2]^3 + 8*\[Sigma]^5*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^5*dot[k[5], u[2]]^6*dot[q[2], q[2]]^4*m[1]^2*m[2]^3 + 
     \[Sigma]^2*dot[e[5], u[1]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
      dot[q[2], q[2]]^4*m[1]^2*m[2]^3 - 2*\[Sigma]^2*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*dot[q[2], q[2]]^4*m[1]^2*m[2]^3 - 
     14*\[Sigma]^4*dot[e[5], u[2]]^2*dot[k[5], u[1]]^4*dot[k[5], u[2]]^7*
      dot[q[2], q[2]]^4*m[1]^2*m[2]^3 - 4*\[Sigma]^3*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*dot[q[2], q[2]]^4*m[1]^2*m[2]^3 + 
     4*\[Sigma]^4*dot[e[5], u[1]]*dot[e[5], u[2]]*dot[k[5], u[1]]^3*
      dot[k[5], u[2]]^8*dot[q[2], q[2]]^4*m[1]^2*m[2]^3 + 
     6*\[Sigma]^3*dot[e[5], u[2]]^2*dot[k[5], u[1]]^3*dot[k[5], u[2]]^8*
      dot[q[2], q[2]]^4*m[1]^2*m[2]^3 + 2*\[Sigma]^2*dot[e[5], u[1]]^2*
      dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*dot[q[2], q[2]]^4*m[1]^2*m[2]^3 + 
     2*\[Sigma]^4*dot[e[5], u[1]]^2*dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*
      dot[q[2], q[2]]^4*m[1]^2*m[2]^3 - \[Sigma]^2*dot[e[5], u[2]]^2*
      dot[k[5], u[1]]^2*dot[k[5], u[2]]^9*dot[q[2], q[2]]^4*m[1]^2*m[2]^3 - 
     4*\[Sigma]^3*dot[e[5], u[1]]^2*dot[k[5], u[1]]*dot[k[5], u[2]]^10*
      dot[q[2], q[2]]^4*m[1]^2*m[2]^3 + \[Sigma]^2*dot[e[5], u[1]]^2*
      dot[k[5], u[2]]^11*dot[q[2], q[2]]^4*m[1]^2*m[2]^3)/
    (dot[k[5], u[1]]^2*dot[k[5], u[2]]^2)


==> anc/OneLoopWaveform_Assemble.m <==
(* ::Package:: *)

SetDirectory[NotebookDirectory[]];


(* Spurious poles introduced by the IBP reduction *)
(* They correspond to eq. (7.4) of the paper draft *)


delta[1] = dot[k[5],u[1]]^2 dot[q[1],q[1]]^2 - 2 \[Sigma] dot[k[5],u[1]] dot[k[5],u[2]] dot[q[1],q[1]] dot[q[2],q[2]] + dot[k[5],u[2]]^2 dot[q[2],q[2]]^2;
delta[2] = dot[k[5],u[1]]^2 - 2 \[Sigma] dot[k[5],u[1]] dot[k[5],u[2]] + dot[k[5],u[2]]^2;
delta[3] = dot[q[1],q[1]]^2 + 4 dot[k[5],u[2]]^2 dot[q[2],q[2]] - 2 dot[q[1],q[1]] dot[q[2],q[2]] + dot[q[2],q[2]]^2;
delta[4] = 4 dot[k[5],u[1]]^2 dot[q[1],q[1]] + dot[q[1],q[1]]^2 - 2 dot[q[1],q[1]] dot[q[2],q[2]] + dot[q[2],q[2]]^2;


(* Input "reduced" coefficients for GR and N=8 sugra *)
(* The "reduced" coefficients only contain physical singularities *)


Get["GR_Coeffs.m"];


Get["GR_Cut_Coeffs.m"];


Get["Neq8_Coeffs.m"];


Get["Neq8_Cut_Coeffs.m"];


(* Building A^R_i for GR and N=8 sugra *)
(* They correspond to A^R_rat, A^R_1, A^R_2, A^R_3, A^R_4 in eq. (7.3) of the paper draft *)
(* m5treeGR is the tree-level five-point classical amplitude *)


aRratGR = 1/32 (1-(\[Sigma](\[Sigma]^2-3/2))/(\[Sigma]^2-1)^(3/2))(dot[p[1],q[2]] + dot[p[2],q[1]])m5treeGR;
aR1GR = aR1GRred/(delta[3])^4;
aR2GR = aR2GRred/(delta[4])^4;
aR3GR = aR3GRred/(delta[4])^4;
aR4GR = aR4GRred/(delta[3])^4;


aRratNeq8 = 1/32 (1-(\[Sigma](\[Sigma]^2-2))/(\[Sigma]^2-1)^(3/2))(dot[p[1],q[2]]+dot[p[2],q[1]])m5treeNeq8;
aR1Neq8 = 0;
aR2Neq8 = 0;
aR3Neq8 = 0;
aR4Neq8 = 0;


(* Building A^I_i for GR and N=8 sugra amplitudes *)
(* They correspond to A^I_rat, A^I_1, A^I_2, A^I_3, A^I_4, A^I_5 in eq. (7.3) of the paper draft *)


aIratGR = aIratGRred/(256 \[Pi] dot[q[1],q[1]]dot[q[2],q[2]](\[Sigma]^2-1) delta[1] delta[2] delta[3]^3 delta[4]^3);
aI1GR = (2 aI1GRred)/(\[Pi] delta[3]^4);
aI2GR = (2 aI2GRred)/(\[Pi] delta[4]^4);
aI3GR = aI3GRred/(256 \[Pi] dot[q[1],q[1]]dot[q[2],q[2]] delta[1]^2 delta[3]^4 delta[4]^4);
aI4GR = aI4GRred/(256 \[Pi] dot[q[1],q[1]]dot[q[2],q[2]] delta[1]^2 delta[2]^2);
aI5GR = aI5GRred/(256 \[Pi] dot[q[1],q[1]]dot[q[2],q[2]] delta[1]^2 delta[2]^2);


aIratNeq8 = 1/(256 \[Pi] dot[q[1],q[1]]dot[q[2],q[2]]) (\[Sigma]^2/(\[Sigma]^2-1)) aIratNeq8red/(delta[1] delta[2]);
aI1Neq8 = 0;
aI2Neq8 = 0;
aI3Neq8 = aI3Neq8red/(256\[Pi] dot[q[1],q[1]]dot[q[2],q[2]] delta[1]^2);
aI4Neq8 = aI4Neq8red/(256 \[Pi] dot[q[1],q[1]]dot[q[2],q[2]] delta[1]^2 delta[2]^2);
aI5Neq8 = (\[Sigma] aI5Neq8red)/(256 \[Pi] dot[q[1],q[1]]dot[q[2],q[2]] delta[1]^2 delta[2]^2);


(* The one-loop amplitude is given by the following expression *)
(* It corresponds to eq. (7.3) of the paper draft with \[Kappa]=1 *)


(* GR amplitude*)


mOneLoopGR = -((I(dot[p[2],q[1]]+dot[p[1],q[2]]))/(32\[Pi]))m5treeGR(1/\[Epsilon]-1/2 Log[4 \[Pi] dot[k[5],u[2]]^2]-1/2 Log[4 \[Pi] dot[k[5],u[1]]^2]) + (aRratGR + aR1GR/Sqrt[dot[u[2],k[5]]^2-dot[q[1],q[1]]]
+ aR2GR/Sqrt[dot[u[1],k[5]]^2-dot[q[2],q[2]]] + aR3GR/Sqrt[-dot[q[1],q[1]]] + aR4GR/Sqrt[-dot[q[2],q[2]]]) + I (aIratGR + aI1GR/Sqrt[dot[u[2],k[5]]^2-dot[q[1],q[1]]] ArcSinh[dot[u[2],k[5]]/Sqrt[-dot[q[1],q[1]]]] 
+ aI2GR/Sqrt[dot[u[1],k[5]]^2-dot[q[2],q[2]]] ArcSinh[dot[u[1],k[5]]/Sqrt[-dot[q[2],q[2]]]] + aI3GR Log[dot[q[2],q[2]]/dot[q[1],q[1]]] + aI4GR Log[dot[u[1],k[5]]/dot[u[2],k[5]]] + aI5GR ArcCosh[\[Sigma]]/(\[Sigma]^2-1)^(3/2));


(* N=8 amplitude *)


mOneLoopNeq8 = -((I(dot[p[2],q[1]]+dot[p[1],q[2]]))/(32\[Pi]))m5treeNeq8(1/\[Epsilon]-1/2 Log[4 \[Pi] dot[k[5],u[2]]^2]-1/2 Log[4 \[Pi] dot[k[5],u[1]]^2]) + (aRratNeq8 + aR1Neq8/Sqrt[dot[u[2],k[5]]^2-dot[q[1],q[1]]]
+ aR2Neq8/Sqrt[dot[u[1],k[5]]^2-dot[q[2],q[2]]] + aR3Neq8/Sqrt[-dot[q[1],q[1]]] + aR4Neq8/Sqrt[-dot[q[2],q[2]]]) + I (aIratNeq8 + aI1Neq8/Sqrt[dot[u[2],k[5]]^2-dot[q[1],q[1]]] ArcSinh[dot[u[2],k[5]]/Sqrt[-dot[q[1],q[1]]]] 
+ aI2Neq8/Sqrt[dot[u[1],k[5]]^2-dot[q[2],q[2]]] ArcSinh[dot[u[1],k[5]]/Sqrt[-dot[q[2],q[2]]]] + aI3Neq8 Log[dot[q[2],q[2]]/dot[q[1],q[1]]] + aI4Neq8 Log[dot[u[1],k[5]]/dot[u[2],k[5]]] + aI5Neq8 ArcCosh[\[Sigma]]/(\[Sigma]^2-1)^(3/2));


(* Building A^cut_i for GR and N=8 sugra *)
(* They correspond to A^cut_rat, A^cut_1, A^cut_2, A^cut_3, A^cut_4 in eq. (9.5) of the paper draft *)


aCutRatGR = aCutRatGRred/(512\[Pi] ((\[Sigma]^2-1)^(3/2)) delta[1] delta[2]  );
aCut1GR = aCutLog1GRred/(512\[Pi] (\[Sigma]^2-1)^(3/2) delta[1]^2 delta[2]^2)+aCutLog1bGRred/(256\[Pi] (\[Sigma]^2-1)^(3/2) delta[2]^2);
aCut2GR = aCutLog2GRred/(256\[Pi] (\[Sigma]^2-1)^(3/2) delta[1]^2 delta[2]);
aCut3GR = aCutLog3GRred/(256\[Pi] (\[Sigma]^2-1)^(3/2) delta[1]^2 delta[2]);
aCut4GR = aCutLog4GRred/(256\[Pi] delta[1]^2 delta[2]^2);


aCutRatNeq8 = aCutRatNeq8red/(128\[Pi] (\[Sigma]^2-1)^(3/2) delta[1] delta[2]);
aCut1Neq8 = aCutLog1Neq8red/(128\[Pi] (\[Sigma]^2-1)^(3/2) delta[1]^2 delta[2]^2);
aCut2Neq8 = aCutLog2Neq8red/(64\[Pi] (\[Sigma]^2-1)^(3/2) delta[1]^2);
aCut3Neq8 = aCutLog3Neq8red/(64\[Pi] (\[Sigma]^2-1)^(3/2) delta[1]^2);
aCut4Neq8 = aCutLog4Neq8red/(64\[Pi] delta[1]^2 delta[2]^2);


(* GR cut contribution *)


(* ::Input::Initialization:: *)
mOneLoopCutGR = -((2\[Sigma]^2-1)^2/(256\[Pi] (\[Sigma]^2-1)^(3/2)))(dot[p[2],q[1]]+dot[p[1],q[2]])aCutUV(1/\[Epsilon]-Log[(4 \[Pi] dot[u[1],k[5]]dot[u[2],k[5]])/(\[Sigma]^2-1)])+1/(32\[Pi]) (\[Sigma](\[Sigma]^2-3/2))/(\[Sigma]^2-1)^(3/2) (dot[p[2],q[1]]+dot[p[1],q[2]])m5treeGR(1/\[Epsilon]-Log[(4\[Pi] dot[ub[1],k[5]]dot[ub[2],k[5]])/(\[Sigma]^2-1)]) + aCutRatGR + aCut1GR Log[dot[k[5],u[1]]/dot[k[5],u[2]]] + aCut2GR Log[(dot[k[5],u[1]]dot[k[5],u[2]])/(-dot[q[1],q[1]](\[Sigma]^2-1))] + aCut3GR Log[(dot[k[5],u[1]]dot[k[5],u[2]])/(-dot[q[2],q[2]](\[Sigma]^2-1))] + aCut4GR ArcCosh[\[Sigma]];


(* N=8 cut contribution *)


(* ::Input::Initialization:: *)
mOneLoopCutNeq8 = -((2\[Sigma]^2)^2/(256\[Pi] (\[Sigma]^2-1)^(3/2)))(dot[p[2],q[1]]+dot[p[1],q[2]])aCutUV(1/\[Epsilon]-Log[(4 \[Pi] dot[u[1],k[5]]dot[u[2],k[5]])/(\[Sigma]^2-1)])+1/(32\[Pi]) (dot[p[2],q[1]]+dot[p[1],q[2]]) (\[Sigma](\[Sigma]^2-2))/(\[Sigma]^2-1)^(3/2) m5treeNeq8(1/\[Epsilon]-Log[(4\[Pi] dot[u[1],k[5]]dot[u[2],k[5]])/(\[Sigma]^2-1)]) + aCutRatNeq8 + aCut1Neq8 Log[dot[u[1],k[5]]/dot[u[2],k[5]]] + aCut2Neq8 Log[(dot[u[1],k[5]]dot[u[2],k[5]])/(-dot[q[1],q[1]](\[Sigma]^2-1))] + aCut3Neq8 Log[(dot[u[1],k[5]]dot[u[2],k[5]])/(-dot[q[2],q[2]](\[Sigma]^2-1))] + aCut4Neq8 ArcCosh[\[Sigma]];


(* The full KMOC waveform integrand *)


waveformGR = mOneLoopGR - I mOneLoopCutGR;
waveformNeq8 = mOneLoopNeq8 - I mOneLoopCutNeq8;

